SWT-Bench: Testing and Validating Real-World Bug-Fixes with Code Agents

Rigorous software testing is crucial for developing and maintaining high-quality code, making automated test generation a promising avenue for both improving software quality and boosting the effectiveness of code generation methods. However, while code generation with Large Language Models (LLMs) is an extraordinarily active research area, test generation remains relatively unexplored. We address this gap and investigate the capability of LLM-based Code Agents to formalize user issues into test cases. To this end, we propose a novel benchmark based on popular GitHub repositories, containing real-world issues, ground-truth bug-fixes, and golden tests. We find that LLMs generally perform surprisingly well at generating relevant test cases, with Code Agents designed for code repair exceeding the performance of systems designed specifically for test generation. Further, as test generation is a similar but more structured task than code generation, it allows for a more fine-grained analysis using issue reproduction rate and coverage changes, providing a dual metric for analyzing systems designed for code repair. Finally, we find that generated tests are an effective filter for proposed code fixes, doubling the precision of SWE-Agent. We release all data and code at https://github.com/logic-star-ai/SWT-Bench

==> code/figures.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Requirement already satisfied: matplotlib in /opt/homebrew/Caskroom/miniconda/base/envs/=JN/lib/python3.10/site-packages (3.9.0)\n",
      "Requirement already satisfied: fonttools>=4.22.0 in /opt/homebrew/Caskroom/miniconda/base/envs/=JN/lib/python3.10/site-packages (from matplotlib) (4.51.0)\n",
      "Requirement already satisfied: numpy>=1.23 in /opt/homebrew/Caskroom/miniconda/base/envs/=JN/lib/python3.10/site-packages (from matplotlib) (1.26.4)\n",
      "Requirement already satisfied: kiwisolver>=1.3.1 in /opt/homebrew/Caskroom/miniconda/base/envs/=JN/lib/python3.10/site-packages (from matplotlib) (1.4.5)\n",
      "Requirement already satisfied: cycler>=0.10 in /opt/homebrew/Caskroom/miniconda/base/envs/=JN/lib/python3.10/site-packages (from matplotlib) (0.12.1)\n",
      "Requirement already satisfied: packaging>=20.0 in /opt/homebrew/Caskroom/miniconda/base/envs/=JN/lib/python3.10/site-packages (from matplotlib) (23.1)\n",
      "Requirement already satisfied: pyparsing>=2.3.1 in /opt/homebrew/Caskroom/miniconda/base/envs/=JN/lib/python3.10/site-packages (from matplotlib) (3.1.2)\n",
      "Requirement already satisfied: python-dateutil>=2.7 in /opt/homebrew/Caskroom/miniconda/base/envs/=JN/lib/python3.10/site-packages (from matplotlib) (2.8.2)\n",
      "Requirement already satisfied: pillow>=8 in /opt/homebrew/Caskroom/miniconda/base/envs/=JN/lib/python3.10/site-packages (from matplotlib) (10.3.0)\n",
      "Requirement already satisfied: contourpy>=1.0.1 in /opt/homebrew/Caskroom/miniconda/base/envs/=JN/lib/python3.10/site-packages (from matplotlib) (1.2.1)\n",
      "Requirement already satisfied: six>=1.5 in /opt/homebrew/Caskroom/miniconda/base/envs/=JN/lib/python3.10/site-packages (from python-dateutil>=2.7->matplotlib) (1.16.0)\n",
      "Note: you may need to restart the kernel to use updated packages.\n",
      "Requirement already satisfied: matplotlib-venn in /opt/homebrew/Caskroom/miniconda/base/envs/=JN/lib/python3.10/site-packages (0.11.10)\n",
      "Requirement already satisfied: scipy in /opt/homebrew/Caskroom/miniconda/base/envs/=JN/lib/python3.10/site-packages (from matplotlib-venn) (1.13.0)\n",
      "Requirement already satisfied: numpy in /opt/homebrew/Caskroom/miniconda/base/envs/=JN/lib/python3.10/site-packages (from matplotlib-venn) (1.26.4)\n",
      "Requirement already satisfied: matplotlib in /opt/homebrew/Caskroom/miniconda/base/envs/=JN/lib/python3.10/site-packages (from matplotlib-venn) (3.9.0)\n",
      "Requirement already satisfied: python-dateutil>=2.7 in /opt/homebrew/Caskroom/miniconda/base/envs/=JN/lib/python3.10/site-packages (from matplotlib->matplotlib-venn) (2.8.2)\n",
      "Requirement already satisfied: kiwisolver>=1.3.1 in /opt/homebrew/Caskroom/miniconda/base/envs/=JN/lib/python3.10/site-packages (from matplotlib->matplotlib-venn) (1.4.5)\n",
      "Requirement already satisfied: pillow>=8 in /opt/homebrew/Caskroom/miniconda/base/envs/=JN/lib/python3.10/site-packages (from matplotlib->matplotlib-venn) (10.3.0)\n",
      "Requirement already satisfied: cycler>=0.10 in /opt/homebrew/Caskroom/miniconda/base/envs/=JN/lib/python3.10/site-packages (from matplotlib->matplotlib-venn) (0.12.1)\n",
      "Requirement already satisfied: pyparsing>=2.3.1 in /opt/homebrew/Caskroom/miniconda/base/envs/=JN/lib/python3.10/site-packages (from matplotlib->matplotlib-venn) (3.1.2)\n",
      "Requirement already satisfied: fonttools>=4.22.0 in /opt/homebrew/Caskroom/miniconda/base/envs/=JN/lib/python3.10/site-packages (from matplotlib->matplotlib-venn) (4.51.0)\n",
      "Requirement already satisfied: contourpy>=1.0.1 in /opt/homebrew/Caskroom/miniconda/base/envs/=JN/lib/python3.10/site-packages (from matplotlib->matplotlib-venn) (1.2.1)\n",
      "Requirement already satisfied: packaging>=20.0 in /opt/homebrew/Caskroom/miniconda/base/envs/=JN/lib/python3.10/site-packages (from matplotlib->matplotlib-venn) (23.1)\n",
      "Requirement already satisfied: six>=1.5 in /opt/homebrew/Caskroom/miniconda/base/envs/=JN/lib/python3.10/site-packages (from python-dateutil>=2.7->matplotlib->matplotlib-venn) (1.16.0)\n",
      "Note: you may need to restart the kernel to use updated packages.\n"
     ]
    }
   ],
   "source": [
    "%pip install matplotlib\n",
    "%pip install matplotlib-venn"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "from matplotlib_venn import venn3, venn3_circles\n",
    "from matplotlib import rcParams\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "rcParams['pdf.fonttype'] = 42\n",
    "rcParams['ps.fonttype'] = 42\n",
    "rcParams['font.family'] = 'serif'\n",
    "rcParams['font.sans-serif'] = ['Palatio']\n",
    "rcParams['text.usetex'] = True\n",
    "rcParams['text.latex.preamble'] = r'\\usepackage{amsfonts}'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 350x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Not solved by any approach 210\n",
    "# Solved by all approaches 1\n",
    "# Solved only by LIBRO 5\n",
    "# Solved only by AutoCodeRover 12\n",
    "# Solved only by SWE-Agent 14\n",
    "# Solved only by LIBRO and SWE-Agent 5\n",
    "# Solved only by AutoCodeRover and LIBRO 1\n",
    "# Solved only by AutoCodeRover and SWE-Agent 5\n",
    "\n",
    "\n",
    "\n",
    "fig_name = \"MethodOverlapVenn\"\n",
    "fig, ax = plt.subplots(figsize=(3.5,4))\n",
    "\n",
    "v = venn3(subsets=(14,8,2,9,5,5,4), set_labels=('SWE-Agent', 'AutoCodeRover', 'LIBRO'), ax=ax)\n",
    "for text in v.set_labels:\n",
    "    text.set_fontsize(18)\n",
    "for text in v.subset_labels:\n",
    "    text.set_fontsize(16)\n",
    "plt.show()\n",
    "\n",
    "fig.savefig(f\"../figures/{fig_name}.pdf\", bbox_inches='tight', pad_inches=0.2)\n",
    "fig.savefig(f\"../figures/{fig_name}.png\", bbox_inches='tight', pad_inches=0.2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "47"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sum([14,8,2,9,5,5,4])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "with open(f\"blacklisted_cases_full.txt\", \"r\") as f:\n",
    "    lines = f.readlines()\n",
    "\n",
    "excluded_instance_repos = [x.split(\"-\")[0] for x in lines]\n",
    "excluded_instance_count = {repo: excluded_instance_repos.count(repo) for repo in set(excluded_instance_repos)}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'sphinx': 187,\n",
       " 'pydata__xarray': 48,\n",
       " 'pylint': 22,\n",
       " 'matplotlib__matplotlib': 26,\n",
       " 'mwaskom__seaborn': 1,\n",
       " 'django__django': 144,\n",
       " 'sympy__sympy': 37,\n",
       " 'pytest': 4,\n",
       " 'pallets__flask': 10,\n",
       " 'psf__requests': 22,\n",
       " 'scikit': 17,\n",
       " 'astropy__astropy': 14}"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "excluded_instance_count"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "345"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sum(excluded_instance_count.values()) - excluded_instance_count[\"sphinx\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1762"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "with open(f\"non_blacklisted_cases_full.txt\", \"r\") as f:\n",
    "    lines = f.readlines()\n",
    "\n",
    "included_instance_repos = [x.split(\"-\")[0] for x in lines]\n",
    "included_instance_count = {repo: included_instance_repos.count(repo) for repo in set(included_instance_repos)}\n",
    "sum(included_instance_count.values())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'df_bs' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[9], line 8\u001b[0m\n\u001b[1;32m      4\u001b[0m markersize \u001b[38;5;241m=\u001b[39m \u001b[38;5;241m9\u001b[39m\n\u001b[1;32m      6\u001b[0m fig_name \u001b[38;5;241m=\u001b[39m \u001b[38;5;124mf\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124meval_2_stage\u001b[39m\u001b[38;5;124m\"\u001b[39m\n\u001b[0;32m----> 8\u001b[0m \u001b[43mdf_bs\u001b[49m\u001b[38;5;241m.\u001b[39msort_values(by\u001b[38;5;241m=\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mB\u001b[39m\u001b[38;5;124m\"\u001b[39m, inplace\u001b[38;5;241m=\u001b[39m\u001b[38;5;28;01mTrue\u001b[39;00m)\n\u001b[1;32m     10\u001b[0m ws \u001b[38;5;241m=\u001b[39m [\u001b[38;5;241m200\u001b[39m]\n\u001b[1;32m     11\u001b[0m p_iter \u001b[38;5;241m=\u001b[39m \u001b[38;5;241m10\u001b[39m\n",
      "\u001b[0;31mNameError\u001b[0m: name 'df_bs' is not defined"
     ]
    }
   ],
   "source": [
    "fontsize = 18\n",
    "legend = True\n",
    "# legend = False\n",
    "markersize = 9\n",
    "\n",
    "fig_name = f\"eval_2_stage\"\n",
    "\n",
    "df_bs.sort_values(by=\"B\", inplace=True)\n",
    "\n",
    "ws = [200]\n",
    "p_iter = 10\n",
    "\n",
    "results = {}\n",
    "\n",
    "for w in ws:\n",
    "    result_i = {}\n",
    "    df_temp = df_bs[df_bs[:][\"W\"] == w]\n",
    "    result_i[\"w\"] = w\n",
    "    result_i[\"bs\"] = df_temp[\"B\"].to_numpy()\n",
    "    result_i[\"accuracy\"] = 100 - df_temp[\"percent_failure_two_stage\"].to_numpy()*100\n",
    "    result_i[\"accuracy_spielmann\"] = 100 - df_temp[\"percent_failure_spielman\"].to_numpy()*100\n",
    "    result_i[\"mean_iter\"] = df_temp[\"mean_iter\"].to_numpy()\n",
    "    result_i[\"median_iter\"] = df_temp[\"median_iter\"].to_numpy()\n",
    "    for i in [5,10,25,75,90,95]:\n",
    "        result_i[f\"iter_{i:02d}\"] = df_temp[f\"iter_{i:02d}\"].to_numpy()\n",
    "    results[w] = result_i\n",
    "#######################################################\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(4.5,2.3))\n",
    "# ax2 = ax.twinx()\n",
    "\n",
    "ax1_c = \"tab:blue\"\n",
    "ax2_c = \"tab:green\"\n",
    "\n",
    "\n",
    "for w in ws:\n",
    "    result_i = results[w]\n",
    "    p1 = ax.plot(result_i[\"bs\"], result_i[\"accuracy_spielmann\"], linestyle=\"--\", label=fr\"1-Stage Greedy\", marker=\"d\", markersize=markersize, markeredgecolor=\"white\", color = ax2_c)\n",
    "    p1 = ax.plot(result_i[\"bs\"], result_i[\"accuracy\"], linestyle=\"-\", label=fr\"2-Stage Greedy (ours)\", marker=\"o\", markersize=markersize, markeredgecolor=\"white\", color=ax1_c)\n",
    "\n",
    "\n",
    "ax.set_ylim(50,105)\n",
    "ax.set_xlim(1,25)\n",
    "# ax.set_yscale('log')\n",
    "\n",
    "# ax.set_xscale('log')\n",
    "# ax2.set_scale('log')\n",
    "\n",
    "\n",
    "plt.yticks([50, 75, 100])\n",
    "ax.set_xticks([2,13,24])\n",
    "\n",
    "ax.tick_params(axis='y')\n",
    "\n",
    "if legend:\n",
    "    legend_pos = (.0 , .48)\n",
    "    ax.legend(loc='upper left', bbox_to_anchor=legend_pos, fontsize=fontsize*0.95, ncol=1,\n",
    "          frameon=False, handlelength=1, handletextpad=0.5)\n",
    "\n",
    "# ax.set_ylabel(r\"Failure Probability $p_{fail}$\", fontsize=fontsize, ha=\"left\", rotation=0)\n",
    "ax.set_ylabel(\"Accuracy [\\%]\", fontsize=fontsize, ha=\"left\", va=\"bottom\", rotation=0, color=\"black\")\n",
    "ax.yaxis.set_label_coords(0.0, 1.02)\n",
    "\n",
    "ax.set_xlabel(\"Batch Size $b$\", fontsize=fontsize)\n",
    "plt.setp(ax.get_xticklabels(), fontsize=fontsize)\n",
    "plt.setp(ax.get_yticklabels(), fontsize=fontsize)\n",
    "# plt.setp(ax2.get_yticklabels(), fontsize=fontsize)\n",
    "\n",
    "ax.set_facecolor((0.96, 0.96, 0.96))\n",
    "\n",
    "\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "ax.spines['left'].set_visible(False)\n",
    "ax.spines['bottom'].set_visible(False)\n",
    "ax.grid(False)\n",
    "\n",
    "\n",
    "fig.savefig(f\"../figures/{fig_name}.pdf\", bbox_inches='tight', pad_inches=0.2)\n",
    "fig.savefig(f\"../figures/{fig_name}.png\", bbox_inches='tight', pad_inches=0.2)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "=JN",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> code/figures_niels.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Requirement already satisfied: matplotlib in /Users/niels/miniconda3/lib/python3.12/site-packages (3.9.2)\n",
      "Requirement already satisfied: contourpy>=1.0.1 in /Users/niels/miniconda3/lib/python3.12/site-packages (from matplotlib) (1.3.0)\n",
      "Requirement already satisfied: cycler>=0.10 in /Users/niels/miniconda3/lib/python3.12/site-packages (from matplotlib) (0.12.1)\n",
      "Requirement already satisfied: fonttools>=4.22.0 in /Users/niels/miniconda3/lib/python3.12/site-packages (from matplotlib) (4.53.1)\n",
      "Requirement already satisfied: kiwisolver>=1.3.1 in /Users/niels/miniconda3/lib/python3.12/site-packages (from matplotlib) (1.4.5)\n",
      "Requirement already satisfied: numpy>=1.23 in /Users/niels/miniconda3/lib/python3.12/site-packages (from matplotlib) (1.26.4)\n",
      "Requirement already satisfied: packaging>=20.0 in /Users/niels/miniconda3/lib/python3.12/site-packages (from matplotlib) (23.2)\n",
      "Requirement already satisfied: pillow>=8 in /Users/niels/miniconda3/lib/python3.12/site-packages (from matplotlib) (10.4.0)\n",
      "Requirement already satisfied: pyparsing>=2.3.1 in /Users/niels/miniconda3/lib/python3.12/site-packages (from matplotlib) (3.1.4)\n",
      "Requirement already satisfied: python-dateutil>=2.7 in /Users/niels/miniconda3/lib/python3.12/site-packages (from matplotlib) (2.9.0.post0)\n",
      "Requirement already satisfied: six>=1.5 in /Users/niels/miniconda3/lib/python3.12/site-packages (from python-dateutil>=2.7->matplotlib) (1.16.0)\n",
      "Note: you may need to restart the kernel to use updated packages.\n",
      "Requirement already satisfied: matplotlib-venn in /Users/niels/miniconda3/lib/python3.12/site-packages (1.1.1)\n",
      "Requirement already satisfied: matplotlib in /Users/niels/miniconda3/lib/python3.12/site-packages (from matplotlib-venn) (3.9.2)\n",
      "Requirement already satisfied: numpy in /Users/niels/miniconda3/lib/python3.12/site-packages (from matplotlib-venn) (1.26.4)\n",
      "Requirement already satisfied: scipy in /Users/niels/miniconda3/lib/python3.12/site-packages (from matplotlib-venn) (1.14.1)\n",
      "Requirement already satisfied: contourpy>=1.0.1 in /Users/niels/miniconda3/lib/python3.12/site-packages (from matplotlib->matplotlib-venn) (1.3.0)\n",
      "Requirement already satisfied: cycler>=0.10 in /Users/niels/miniconda3/lib/python3.12/site-packages (from matplotlib->matplotlib-venn) (0.12.1)\n",
      "Requirement already satisfied: fonttools>=4.22.0 in /Users/niels/miniconda3/lib/python3.12/site-packages (from matplotlib->matplotlib-venn) (4.53.1)\n",
      "Requirement already satisfied: kiwisolver>=1.3.1 in /Users/niels/miniconda3/lib/python3.12/site-packages (from matplotlib->matplotlib-venn) (1.4.5)\n",
      "Requirement already satisfied: packaging>=20.0 in /Users/niels/miniconda3/lib/python3.12/site-packages (from matplotlib->matplotlib-venn) (23.2)\n",
      "Requirement already satisfied: pillow>=8 in /Users/niels/miniconda3/lib/python3.12/site-packages (from matplotlib->matplotlib-venn) (10.4.0)\n",
      "Requirement already satisfied: pyparsing>=2.3.1 in /Users/niels/miniconda3/lib/python3.12/site-packages (from matplotlib->matplotlib-venn) (3.1.4)\n",
      "Requirement already satisfied: python-dateutil>=2.7 in /Users/niels/miniconda3/lib/python3.12/site-packages (from matplotlib->matplotlib-venn) (2.9.0.post0)\n",
      "Requirement already satisfied: six>=1.5 in /Users/niels/miniconda3/lib/python3.12/site-packages (from python-dateutil>=2.7->matplotlib->matplotlib-venn) (1.16.0)\n",
      "Note: you may need to restart the kernel to use updated packages.\n"
     ]
    }
   ],
   "source": [
    "%pip install matplotlib\n",
    "%pip install matplotlib-venn"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "from matplotlib_venn import venn3, venn3_circles\n",
    "from matplotlib import rcParams\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [],
   "source": [
    "rcParams['pdf.fonttype'] = 42\n",
    "rcParams['ps.fonttype'] = 42\n",
    "rcParams['font.family'] = 'serif'\n",
    "rcParams['font.sans-serif'] = ['Palatio']\n",
    "rcParams['text.usetex'] = True\n",
    "rcParams['text.latex.preamble'] = r'\\usepackage{amsfonts}'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "with open(f\"non_blacklisted_cases_full.txt\", \"r\") as f:\n",
    "    lines = f.readlines()\n",
    "\n",
    "failed_instance_repos = [x.strip() for x in lines]\n",
    "failed_instance_count = {repo: failed_instance_repos.count(repo) for repo in set(failed_instance_repos)}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/tc/ybwwqpzd0774whvhgf_b077m0000gn/T/ipykernel_17948/2220907349.py:29: UserWarning: FigureCanvasAgg is non-interactive, and thus cannot be shown\n",
      "  fig.show()\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import random\n",
    "\n",
    "def fix_labels(mylabels, tooclose=0.1, sepfactor=2):\n",
    "    vecs = np.zeros((len(mylabels), len(mylabels), 2))\n",
    "    dists = np.zeros((len(mylabels), len(mylabels)))\n",
    "    for i in range(0, len(mylabels)-1):\n",
    "        for j in range(i+1, len(mylabels)):\n",
    "            a = np.array(mylabels[i].get_position())\n",
    "            b = np.array(mylabels[j].get_position())\n",
    "            dists[i,j] = np.linalg.norm(a-b)\n",
    "            vecs[i,j,:] = a-b\n",
    "            if dists[i,j] < tooclose:\n",
    "                mylabels[i].set_x(a[0] + sepfactor*vecs[i,j,0])\n",
    "                mylabels[i].set_y(a[1] + sepfactor*vecs[i,j,1])\n",
    "                mylabels[j].set_x(b[0] - sepfactor*vecs[i,j,0])\n",
    "                mylabels[j].set_y(b[1] - sepfactor*vecs[i,j,1])\n",
    "\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "random.seed(3)\n",
    "pairs = sorted(failed_instance_count.items(), key=lambda x: x[0], reverse=True)\n",
    "random.shuffle(pairs)\n",
    "wedges, labels = ax.pie([x[1] for x in pairs], labels=[x[0] for x in pairs], textprops={'fontsize': 14}, colors=plt.colormaps[\"Set3\"].colors)\n",
    "fix_labels(labels)\n",
    "fig_name = \"UsedInstancesPie\"\n",
    "fig.savefig(f\"../figures/{fig_name}.pdf\", bbox_inches='tight', pad_inches=0.2)\n",
    "fig.savefig(f\"../figures/{fig_name}.png\", bbox_inches='tight', pad_inches=0.2)\n",
    "fig.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "def make_barplot(\n",
    "        fig_name,\n",
    "        x_labels,\n",
    "        y_label,\n",
    "        groups,\n",
    "        values,\n",
    "        w,\n",
    "    ):\n",
    "    import matplotlib.pyplot as plt\n",
    "    import numpy as np\n",
    "\n",
    "\n",
    "\n",
    "    fontsize = 18\n",
    "\n",
    "\n",
    "    fig, ax = plt.subplots(figsize=(6.5, 3.3))\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "    # Number of approaches and repositories\n",
    "    num_approaches = len(groups)\n",
    "    num_repos = len(x_labels)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "    # Positions of the bars on the x-axis\n",
    "    x_pos = np.arange(num_repos)\n",
    "\n",
    "\n",
    "\n",
    "    # Plot each approach's data\n",
    "\n",
    "    for i, approach in enumerate(values):\n",
    "        ax.bar(x_pos + i * w, values[approach], width=w, color=plt.cm.Set3(i / num_approaches), label=approach)\n",
    "\n",
    "\n",
    "\n",
    "    # Set the x-ticks and labels\n",
    "    plt.xticks(x_pos + w * (num_approaches - 1) / 2 + 0.4, x_labels)\n",
    "\n",
    "\n",
    "\n",
    "    # Set the legend to the right of the chart\n",
    "    legend_pos = (1.05, 0.5)\n",
    "    ax.legend(loc='center left', bbox_to_anchor=legend_pos, fontsize=fontsize * 0.95, ncol=1, frameon=False, handlelength=1, handletextpad=0.5)\n",
    "\n",
    "\n",
    "\n",
    "    # Set the y-axis label\n",
    "    ax.set_ylabel(y_label, fontsize=fontsize, ha=\"left\", va=\"bottom\", rotation=0, color=\"black\")\n",
    "    ax.yaxis.set_label_coords(0.0, 1.02)\n",
    "\n",
    "\n",
    "    # Customize the x-axis ticks\n",
    "    ax.tick_params(axis='x', which='both', bottom=False, top=False, labelbottom=True)\n",
    "\n",
    "\n",
    "\n",
    "    # Customize the tick labels\n",
    "    plt.setp(ax.get_xticklabels(), fontsize=fontsize, rotation=45, ha=\"right\")\n",
    "    plt.setp(ax.get_yticklabels(), fontsize=fontsize)\n",
    "\n",
    "\n",
    "\n",
    "    # Set the background color and remove spines\n",
    "    ax.set_facecolor((0.96, 0.96, 0.96))\n",
    "    ax.spines['top'].set_visible(False)\n",
    "    ax.spines['right'].set_visible(False)\n",
    "    ax.spines['left'].set_visible(False)\n",
    "    ax.spines['bottom'].set_visible(False)\n",
    "\n",
    "\n",
    "\n",
    "    # Remove the grid\n",
    "    ax.grid(False)\n",
    "\n",
    "\n",
    "\n",
    "    # Save the figure\n",
    "    fig.savefig(f\"../figures/{fig_name}.pdf\", bbox_inches='tight', pad_inches=0.2)\n",
    "    fig.savefig(f\"../figures/{fig_name}.png\", bbox_inches='tight', pad_inches=0.2)\n",
    "\n",
    "\n",
    "    plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<>:17: SyntaxWarning: invalid escape sequence '\\%'\n",
      "<>:17: SyntaxWarning: invalid escape sequence '\\%'\n",
      "/var/folders/tc/ybwwqpzd0774whvhgf_b077m0000gn/T/ipykernel_17948/910410211.py:17: SyntaxWarning: invalid escape sequence '\\%'\n",
      "  y_label = \"\\%Resolved\"\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 650x330 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "# Read the data from the CSV file\n",
    "with open(\"perf_gpt4_per_repo.csv\", \"r\") as f:\n",
    "    lines = f.readlines()\n",
    "\n",
    "\n",
    "\n",
    "# Extract repository names and approach names\n",
    "repos = lines[0].strip().split(\",\")[1:]\n",
    "approaches = [x.split(\",\")[0] for x in lines[1:]]\n",
    "\n",
    "# Extract the data for each approach\n",
    "approach_data = {approach: [float(x) for x in y.split(\",\")[1:-1]] for approach, y in zip(approaches, lines[1:])}\n",
    "\n",
    "# Width of each bar\n",
    "w = 0.2\n",
    "\n",
    "y_label = \"\\%Resolved\"\n",
    "\n",
    "fig_name = \"bar_plot_perf_method_per_repo\"\n",
    "make_barplot(\n",
    "    fig_name,\n",
    "    repos,\n",
    "    y_label,\n",
    "    approaches,\n",
    "    approach_data,\n",
    "    w,\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/tc/ybwwqpzd0774whvhgf_b077m0000gn/T/ipykernel_17948/2638725452.py:97: UserWarning: FigureCanvasAgg is non-interactive, and thus cannot be shown\n",
      "  fig.show()\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 650x330 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "plt.rcParams.update({\n",
    "    \"text.usetex\": True,\n",
    "    \"font.family\": \"Computer Modern Roman\"\n",
    "})\n",
    "\n",
    "import numpy as np\n",
    "\n",
    "\n",
    "\n",
    "fontsize = 18\n",
    "\n",
    "fig_name = \"bar_plot_perf_agent_per_setting\"\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(6.5, 3.3))\n",
    "\n",
    "\n",
    "\n",
    "# Read the data from the CSV file\n",
    "\n",
    "with open(\"perf_gpt4_swe_agent_per_setting.csv\", \"r\") as f:\n",
    "\n",
    "    lines = f.readlines()\n",
    "\n",
    "\n",
    "\n",
    "# Extract repository names and approach names\n",
    "repos = lines[0].strip().split(\",\")[1:]\n",
    "approaches = [x.split(\",\")[0] for x in lines[1:]]\n",
    "\n",
    "\n",
    "\n",
    "# Extract the data for each approach\n",
    "approach_data = {approach: [float(x) for x in y.split(\",\")[1:-1]] for approach, y in zip(approaches, lines[1:])}\n",
    "\n",
    "\n",
    "\n",
    "# Number of approaches and repositories\n",
    "num_approaches = len(approaches)\n",
    "num_repos = len(repos)\n",
    "\n",
    "\n",
    "\n",
    "# Width of each bar\n",
    "w = 0.3\n",
    "\n",
    "\n",
    "# Positions of the bars on the x-axis\n",
    "x_pos = np.arange(num_repos)\n",
    "\n",
    "\n",
    "\n",
    "# Plot each approach's data\n",
    "for i, approach in enumerate(approaches):\n",
    "    ax.bar(x_pos + i * w, approach_data[approach], width=w, color=plt.cm.tab20c(i / num_approaches), label=approach)\n",
    "\n",
    "\n",
    "# Set the x-ticks and labels\n",
    "plt.xticks(x_pos + w * (num_approaches - 1) / 2, repos)\n",
    "\n",
    "\n",
    "# Set the legend to the right of the chart\n",
    "legend_pos = (1.05, 0.5)\n",
    "ax.legend(loc='center left', bbox_to_anchor=legend_pos, fontsize=fontsize * 0.95, ncol=1, frameon=False, handlelength=1, handletextpad=0.5)\n",
    "\n",
    "\n",
    "# Set the y-axis label\n",
    "ax.set_ylabel(r\"\\% Success Rate ($\\mathcal{S}$)\", fontsize=fontsize, ha=\"left\", va=\"bottom\", rotation=0, color=\"black\")\n",
    "\n",
    "ax.yaxis.set_label_coords(0.0, 1.02)\n",
    "\n",
    "\n",
    "# Customize the x-axis ticks\n",
    "ax.tick_params(axis='x', which='both', bottom=False, top=False, labelbottom=True)\n",
    "\n",
    "# Customize the tick labels\n",
    "plt.setp(ax.get_xticklabels(), fontsize=fontsize, rotation=45, ha=\"right\")\n",
    "plt.setp(ax.get_yticklabels(), fontsize=fontsize)\n",
    "\n",
    "# Set the background color and remove spines\n",
    "ax.set_facecolor((0.96, 0.96, 0.96))\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "ax.spines['left'].set_visible(False)\n",
    "ax.spines['bottom'].set_visible(False)\n",
    "\n",
    "\n",
    "# Remove the grid\n",
    "ax.grid(False)\n",
    "\n",
    "# Save the figure\n",
    "fig.savefig(f\"../figures/{fig_name}.pdf\", bbox_inches='tight', pad_inches=0.2)\n",
    "fig.savefig(f\"../figures/{fig_name}.png\", bbox_inches='tight', pad_inches=0.2)\n",
    "\n",
    "\n",
    "\n",
    "fig.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 650x330 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "with open(\"perf_gpt4_per_issue_len.csv\", \"r\") as f:\n",
    "    lines = f.readlines()\n",
    "for i, line in enumerate(lines):\n",
    "    if line.startswith(\"repo avg len\"):\n",
    "        break\n",
    "repos = lines[i+1].strip().split(\",\")[1:]\n",
    "avg_len = [float(x) for x in lines[i+2].strip().split(\",\")[1:]]\n",
    "\n",
    "\n",
    "fontsize = 18\n",
    "fig_name = \"bar_plot_avg_issue_len\"\n",
    "fig, ax = plt.subplots(figsize=(6.5, 3.3))\n",
    "\n",
    "\n",
    "\n",
    "# Number of approaches and repositories\n",
    "num_repos = len(repos)\n",
    "\n",
    "\n",
    "\n",
    "# Width of each bar\n",
    "w = 0.5\n",
    "\n",
    "\n",
    "# Positions of the bars on the x-axis\n",
    "x_pos = np.arange(num_repos)\n",
    "\n",
    "\n",
    "\n",
    "# Plot each approach's data\n",
    "ax.bar(x_pos, avg_len, width=w, color=plt.cm.tab20c(1), label=\"Average Issue Length\")\n",
    "num_approaches = 1\n",
    "\n",
    "\n",
    "\n",
    "# Set the x-ticks and labels\n",
    "\n",
    "plt.xticks(x_pos + w * (num_approaches - 1) / 2, repos)\n",
    "\n",
    "\n",
    "\n",
    "# Set the y-axis label\n",
    "\n",
    "ax.set_ylabel(\"Average Issue Length\", fontsize=fontsize, ha=\"left\", va=\"bottom\", rotation=0, color=\"black\")\n",
    "\n",
    "ax.yaxis.set_label_coords(0.0, 1.02)\n",
    "\n",
    "\n",
    "\n",
    "# Customize the x-axis ticks\n",
    "\n",
    "ax.tick_params(axis='x', which='both', bottom=False, top=False, labelbottom=True)\n",
    "\n",
    "\n",
    "\n",
    "# Customize the tick labels\n",
    "\n",
    "plt.setp(ax.get_xticklabels(), fontsize=fontsize, rotation=45, ha=\"right\")\n",
    "\n",
    "plt.setp(ax.get_yticklabels(), fontsize=fontsize)\n",
    "\n",
    "\n",
    "\n",
    "# Set the background color and remove spines\n",
    "\n",
    "ax.set_facecolor((0.96, 0.96, 0.96))\n",
    "\n",
    "ax.spines['top'].set_visible(False)\n",
    "\n",
    "ax.spines['right'].set_visible(False)\n",
    "\n",
    "ax.spines['left'].set_visible(False)\n",
    "\n",
    "ax.spines['bottom'].set_visible(False)\n",
    "\n",
    "\n",
    "\n",
    "# Remove the grid\n",
    "\n",
    "ax.grid(False)\n",
    "\n",
    "\n",
    "\n",
    "# Save the figure\n",
    "\n",
    "fig.savefig(f\"../figures/{fig_name}.pdf\", bbox_inches='tight', pad_inches=0.2)\n",
    "\n",
    "fig.savefig(f\"../figures/{fig_name}.png\", bbox_inches='tight', pad_inches=0.2)\n",
    "\n",
    "\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "6 17\n",
      "('Gold', 'Pass @ 5', 'ZeroShotBase', 'ZeroShotPlus', 'LIBRO', 'AutoCodeRover', 'Aider', 'SWE-Agent', 'SWE-Agent+')\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 650x330 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "with open(\"perf_gpt4_per_issue_len.csv\", \"r\") as f:\n",
    "    lines = f.readlines()\n",
    "for i, line in enumerate(lines):\n",
    "    if line.startswith(\"resolved\"):\n",
    "        break\n",
    "for j, line in enumerate(lines[i:], start=i):\n",
    "    if line.startswith(\"applied\"):\n",
    "        break\n",
    "print(i,j)\n",
    "buckets = [f\"${x}$\" for x in lines[i+1].strip().split(\",\")[1:]]\n",
    "approaches = [x.split(\",\")[0] for x in lines[i+2:j]]\n",
    "approach_data = {approach: [float(x) for x in y.split(\",\")[1:]] for approach, y in zip(approaches, lines[i+2:j])}\n",
    "print(tuple(approach_data.keys()))\n",
    "for rma in (\"Gold\", \"Pass @ 5\", \"ZeroShotBase\", \"SWE-Agent\"):\n",
    "    approach_data.pop(rma)\n",
    "    approaches.remove(rma)\n",
    "\n",
    "make_barplot(\n",
    "    \"bar_plot_perf_agent_per_issue_len\",\n",
    "    buckets,\n",
    "    r\"\\% Success Rate ($\\mathcal{S}$)\",\n",
    "    approaches,\n",
    "    approach_data,\n",
    "    0.15,\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'Gold': [100.0, 100.0, 100.0, 100.0], 'Pass @ 5': [100.0, 94.02985074626865, 92.24137931034483, 90.9090909090909], 'ZeroShotBase': [55.55555555555556, 47.76119402985075, 45.689655172413794, 51.515151515151516], 'ZeroShotPlus': [100.0, 88.05970149253731, 88.79310344827586, 87.87878787878788], 'LIBRO': [100.0, 92.53731343283582, 91.37931034482759, 89.39393939393939], 'AutoCodeRover': [51.851851851851855, 52.23880597014925, 43.96551724137931, 45.45454545454545], 'Aider': [70.37037037037037, 74.6268656716418, 61.206896551724135, 66.66666666666667], 'SWE-Agent': [88.88888888888889, 92.53731343283582, 85.34482758620689, 84.84848484848484], 'SWE-Agent+': [81.48148148148148, 86.56716417910448, 88.79310344827586, 80.3030303030303]}\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<>:14: SyntaxWarning: invalid escape sequence '\\%'\n",
      "<>:14: SyntaxWarning: invalid escape sequence '\\%'\n",
      "/var/folders/tc/ybwwqpzd0774whvhgf_b077m0000gn/T/ipykernel_17948/3151587436.py:14: SyntaxWarning: invalid escape sequence '\\%'\n",
      "  \"\\% Applied\",\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 650x330 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "with open(\"perf_gpt4_per_issue_len.csv\", \"r\") as f:\n",
    "    lines = f.readlines()\n",
    "for i, line in enumerate(lines):\n",
    "    if line.startswith(\"applied\"):\n",
    "        break\n",
    "buckets = [f\"${x}$\" for x in lines[i+1].strip().split(\",\")[1:]]\n",
    "approaches = [x.split(\",\")[0] for x in lines[i+2:]]\n",
    "approach_data = {approach: [float(x) for x in y.split(\",\")[1:]] for approach, y in zip(approaches, lines[i+2:])}\n",
    "print(approach_data)\n",
    "\n",
    "make_barplot(\n",
    "    \"bar_plot_apply_agent_per_issue_len\",\n",
    "    buckets,\n",
    "    \"\\% Applied\",\n",
    "    approaches,\n",
    "    approach_data,\n",
    "    0.15\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "6 12\n",
      "{'ZeroShotPlus': [8.88888888888889, 1.6129032258064515, 2.985074626865672, 1.9230769230769231, 3.7037037037037037], 'LIBRO': [8.88888888888889, 6.451612903225806, 2.985074626865672, 3.8461538461538463, 0.0], 'AutoCodeRover': [11.11111111111111, 8.064516129032258, 5.970149253731344, 5.769230769230769, 7.407407407407407], 'SWE-Agent': [13.333333333333334, 12.903225806451612, 8.955223880597014, 7.6923076923076925, 3.7037037037037037]}\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<>:18: SyntaxWarning: invalid escape sequence '\\%'\n",
      "<>:37: SyntaxWarning: invalid escape sequence '\\%'\n",
      "<>:18: SyntaxWarning: invalid escape sequence '\\%'\n",
      "<>:37: SyntaxWarning: invalid escape sequence '\\%'\n",
      "/var/folders/tc/ybwwqpzd0774whvhgf_b077m0000gn/T/ipykernel_17948/656163303.py:18: SyntaxWarning: invalid escape sequence '\\%'\n",
      "  \"\\% Resolved\",\n",
      "/var/folders/tc/ybwwqpzd0774whvhgf_b077m0000gn/T/ipykernel_17948/656163303.py:37: SyntaxWarning: invalid escape sequence '\\%'\n",
      "  \"\\% Applied\",\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 650x330 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'ZeroShot': [22.22222222222222, 12.903225806451612, 11.940298507462687, 23.076923076923077, 22.22222222222222], 'ZeroShotPlus': [66.66666666666667, 53.225806451612904, 59.701492537313435, 59.61538461538461, 74.07407407407408], 'LIBRO': [64.44444444444444, 53.225806451612904, 53.73134328358209, 69.23076923076923, 81.48148148148148], 'AutoCodeRover': [77.77777777777777, 80.64516129032258, 79.1044776119403, 67.3076923076923, 81.48148148148148], 'SWE-Agent': [95.55555555555556, 96.7741935483871, 95.5223880597015, 96.15384615384616, 96.29629629629629]}\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 650x330 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "with open(\"perf_gpt4_per_golden_test_len.csv\", \"r\") as f:\n",
    "    lines = f.readlines()\n",
    "for i, line in enumerate(lines):\n",
    "    if line.startswith(\"resolved\"):\n",
    "        break\n",
    "for j, line in enumerate(lines[i:], start=i):\n",
    "    if line.startswith(\"applied\"):\n",
    "        break\n",
    "print(i,j)\n",
    "buckets = [f\"${x}$\" for x in lines[i+1].strip().split(\",\")[1:]]\n",
    "approaches = [x.split(\",\")[0] for x in lines[i+2:j]]\n",
    "approach_data = {approach: [float(x) for x in y.split(\",\")[1:]] for approach, y in zip(approaches, lines[i+2:j])}\n",
    "print(approach_data)\n",
    "\n",
    "make_barplot(\n",
    "    \"bar_plot_perf_agent_per_golden_test_len\",\n",
    "    buckets,\n",
    "    \"\\% Resolved\",\n",
    "    approaches,\n",
    "    approach_data,\n",
    "    0.15,\n",
    ")\n",
    "\n",
    "with open(\"perf_gpt4_per_golden_test_len.csv\", \"r\") as f:\n",
    "    lines = f.readlines()\n",
    "for i, line in enumerate(lines):\n",
    "    if line.startswith(\"applied\"):\n",
    "        break\n",
    "buckets = [f\"${x}$\" for x in lines[i+1].strip().split(\",\")[1:]]\n",
    "approaches = [x.split(\",\")[0] for x in lines[i+2:]]\n",
    "approach_data = {approach: [float(x) for x in y.split(\",\")[1:]] for approach, y in zip(approaches, lines[i+2:])}\n",
    "print(approach_data)\n",
    "\n",
    "make_barplot(\n",
    "    \"bar_plot_apply_agent_per_golden_test_len\",\n",
    "    buckets,\n",
    "    \"\\% Applied\",\n",
    "    approaches,\n",
    "    approach_data,\n",
    "    0.15\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "6 12\n",
      "{'ZeroShotPlus': [7.5, 1.8867924528301887, 5.333333333333333, 1.1764705882352942], 'LIBRO': [10.0, 1.8867924528301887, 8.0, 1.1764705882352942], 'AutoCodeRover': [12.5, 5.660377358490566, 6.666666666666667, 7.0588235294117645], 'SWE-Agent': [15.0, 13.20754716981132, 8.0, 7.0588235294117645]}\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<>:18: SyntaxWarning: invalid escape sequence '\\%'\n",
      "<>:37: SyntaxWarning: invalid escape sequence '\\%'\n",
      "<>:18: SyntaxWarning: invalid escape sequence '\\%'\n",
      "<>:37: SyntaxWarning: invalid escape sequence '\\%'\n",
      "/var/folders/tc/ybwwqpzd0774whvhgf_b077m0000gn/T/ipykernel_17948/3979107646.py:18: SyntaxWarning: invalid escape sequence '\\%'\n",
      "  \"\\% Resolved\",\n",
      "/var/folders/tc/ybwwqpzd0774whvhgf_b077m0000gn/T/ipykernel_17948/3979107646.py:37: SyntaxWarning: invalid escape sequence '\\%'\n",
      "  \"\\% Applied\",\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 650x330 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'ZeroShot': [25.0, 16.9811320754717, 20.0, 11.764705882352942], 'ZeroShotPlus': [57.5, 56.60377358490566, 61.333333333333336, 64.70588235294117], 'LIBRO': [65.0, 52.83018867924528, 58.666666666666664, 68.23529411764706], 'AutoCodeRover': [75.0, 75.47169811320755, 81.33333333333333, 75.29411764705883], 'SWE-Agent': [97.5, 92.45283018867924, 98.66666666666667, 95.29411764705883]}\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 650x330 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "with open(\"perf_gpt4_per_golden_patch_len.csv\", \"r\") as f:\n",
    "    lines = f.readlines()\n",
    "for i, line in enumerate(lines):\n",
    "    if line.startswith(\"resolved\"):\n",
    "        break\n",
    "for j, line in enumerate(lines[i:], start=i):\n",
    "    if line.startswith(\"applied\"):\n",
    "        break\n",
    "print(i,j)\n",
    "buckets = [f\"${x}$\" for x in lines[i+1].strip().split(\",\")[1:]]\n",
    "approaches = [x.split(\",\")[0] for x in lines[i+2:j]]\n",
    "approach_data = {approach: [float(x) for x in y.split(\",\")[1:]] for approach, y in zip(approaches, lines[i+2:j])}\n",
    "print(approach_data)\n",
    "\n",
    "make_barplot(\n",
    "    \"bar_plot_perf_agent_per_golden_patch_len\",\n",
    "    buckets,\n",
    "    \"\\% Resolved\",\n",
    "    approaches,\n",
    "    approach_data,\n",
    "    0.15,\n",
    ")\n",
    "\n",
    "with open(\"perf_gpt4_per_golden_patch_len.csv\", \"r\") as f:\n",
    "    lines = f.readlines()\n",
    "for i, line in enumerate(lines):\n",
    "    if line.startswith(\"applied\"):\n",
    "        break\n",
    "buckets = [f\"${x}$\" for x in lines[i+1].strip().split(\",\")[1:]]\n",
    "approaches = [x.split(\",\")[0] for x in lines[i+2:]]\n",
    "approach_data = {approach: [float(x) for x in y.split(\",\")[1:]] for approach, y in zip(approaches, lines[i+2:])}\n",
    "print(approach_data)\n",
    "\n",
    "make_barplot(\n",
    "    \"bar_plot_apply_agent_per_golden_patch_len\",\n",
    "    buckets,\n",
    "    \"\\% Applied\",\n",
    "    approaches,\n",
    "    approach_data,\n",
    "    0.15\n",
    ")\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "=JN",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> code/significance.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import scipy.stats as stats\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Statistical significance of SWEAP vs LIBRO using Dependent t-test for paired samples\n",
    "#https://en.wikipedia.org/wiki/Student%27s_t-test"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "n_total = 276\n",
    "n_ok_a = 51\n",
    "n_ok_b = 39\n",
    "n_overlap = 21"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0008828020509435991\n"
     ]
    }
   ],
   "source": [
    "mean_diff = (n_ok_a - n_ok_b) / n_total\n",
    "n_ok_unique = n_ok_a + n_ok_b - n_overlap\n",
    "std_diff = ((1 - mean_diff)**2 * n_ok_unique + mean_diff**2 * (n_total - n_ok_unique)) / (n_total - 1)\n",
    "\n",
    "t_stat = mean_diff / std_diff * n_total**0.5\n",
    "\n",
    "p = stats.norm.cdf(-t_stat, 0, 1)\n",
    "print(p)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.0008828020509435991"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "p"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Unpaired mean comparison"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "n_a = 86\n",
    "n_b = 85\n",
    "x_a = 5\n",
    "x_b = 4\n",
    "\n",
    "m_a = x_a / n_a\n",
    "m_b = x_b / n_b\n",
    "v_a = (n_a - x_a) * m_a**2 + x_a * (1 - m_a)**2\n",
    "v_b = (n_b - x_b) * m_b**2 + x_b * (1 - m_b)**2\n",
    "sp = np.sqrt((v_a + v_b) / (n_a + n_b - 2))\n",
    "t = (m_a - m_b) / sp / np.sqrt(1 / n_a + 1 / n_b)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.3734821399997096\n"
     ]
    }
   ],
   "source": [
    "p = stats.norm.cdf(-t, 0, 1)\n",
    "print(p)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Correlation between SWE and SWT"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Cast as an urne problem where the first (either SWE or SWT) determines what the successes are and now the second (SWT or SWE) draws its number of successes from the first urne and we now look at what is the probability of drawing samples that the first succeeded on. This assumes success probabilities are equal for every sample and independent among the two processes."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.8040940005999205"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# zsp\n",
    "n_total = 276\n",
    "n_SWT = 26\n",
    "n_SWE = 16\n",
    "overlap = 1\n",
    "1 - stats.hypergeom.cdf(overlap-1, n_total, n_SWT, n_SWE)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.7282733606699858"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# swea\n",
    "n_SWT = 44\n",
    "n_SWE = 50\n",
    "overlap = 7\n",
    "1 - stats.hypergeom.cdf(overlap-1, n_total, n_SWT, n_SWE)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "=JN",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/lqa/combine-headers.sh <==
#!/bin/bash
# Prepare a full inkscape header, including custom headers
#
# USAGE: ./combine-headers.sh

# navigate to directory containing script
SCRIPTDIR="$(dirname "$(readlink -f "$0")")"
cd "$SCRIPTDIR"

# relevant files
HEADER=inkscape-header.tex
FULL=inkscape-header-full.tex

########################
# GENERATE FULL HEADER #
########################

# start with default header
cat $HEADER > $FULL

# add custom headers
cat ../../headers/header.tex >> $FULL

# [OPTIONAL] add more headers
# cat ../../headers/lqa/listing.tex >> $FULL

==> figures/lqa/convert-svg.py <==
#!/usr/bin/env python3

#########
# USAGE #
#########
# ./convert-svg.py
#
# Requirements
# - inkscape

###########
# PURPOSE #
###########
# Converts all SVGs to PDFs
# - If the filename end with "tex.svg", use tex export (replaces path in 
#   generated "tex" by a relative path)
# - Otherwise, use normal export

import os
import re
import argparse
import subprocess

# determine directory containing this script
script_directory = os.path.dirname(os.path.realpath(__file__))
default_directory = os.path.join(script_directory, '..')


def find_svgs(directory):
	for filename in os.listdir(directory):
		if filename.endswith(".svg"):
			svg = filename
			pdf = re.sub('svg$', 'pdf', svg)

			is_tex_export = svg.endswith('tex.svg')
			yield svg, pdf, is_tex_export


def tex_export(svg, pdf, directory, rel_path):
	export = [
		'inkscape',
		f'--export-pdf={pdf}',
		'--export-latex',
		'--export-area-drawing',
		svg
	]
	subprocess.run(export, cwd=directory)

	replace = [
		'sed',
		'-i',
		f"s|{pdf}|{rel_path}/{pdf}|g",
		f'{pdf}_tex'
	]
	subprocess.run(replace, cwd=directory)


def default_export(svg, pdf, directory):
	export = [
		'inkscape',
		f'--export-pdf={pdf}',
		'--export-area-drawing',
		svg
	]
	subprocess.run(export, cwd=directory)


def export_all(directory, rel_path, force, simulate):
	print('Processing', directory)
	exported = []

	for svg, pdf, is_tex_export in find_svgs(directory):
		print('>', svg, '->', pdf)

		svg_time = os.path.getmtime(os.path.join(directory, svg))
		try:
			pdf_time = os.path.getmtime(os.path.join(directory, pdf))
		except FileNotFoundError:
			pdf_time = 0
		if svg_time < pdf_time and not force:
			print(' ', '(already up to date)')
			continue

		if simulate:
			print(' ', '(skipping export)')
			continue

		exported += [svg]
		if is_tex_export:
			print(' ', '(exporting tex)')
			tex_export(svg, pdf, directory, rel_path)
		else:
			print(' ', '(exporting pdf)')
			default_export(svg, pdf, directory)
	
	return exported


if __name__ == "__main__":
	parser = argparse.ArgumentParser(description='Convert SVGs to PDFs.', formatter_class=argparse.ArgumentDefaultsHelpFormatter)
	parser.add_argument('--directory', default=default_directory, help='Directory to process')
	parser.add_argument('--rel-path', default='./figures', help='Relative path to be used for tex export')
	parser.add_argument('--force', action='store_true', help='Export even if not newer.')
	parser.add_argument('--simulate', action='store_true', help='Only print which files will be exported.')
	args = parser.parse_args()

	exported = export_all(args.directory, args.rel_path, args.force, args.simulate)
	
	print(f"\nEXPORTED {len(exported)} SVGs.")
	for e in exported:
		print('-', e)

==> figures/lqa/matplotlib-template.py <==
#!/usr/bin/env python3

#########
# USAGE #
#########
# ./matplotlib-template.py
#
# Requirements
# - matplotlib
# - numpy

###########
# PURPOSE #
###########
# A template that generates nicely formatted matplotlib figures
# - Follows
#   https://inf.ethz.ch/personal/markusp/teaching/guides/guide-presentations.pdf
#   (pages 38-42)

#################
# CONFIGURATION #
#################
# You may need to change the fonts to follow the rest of your document. For a
# list of commonly used fonts based on conference, see ./inkscape-header.tex.

##########
# SCRIPT #
##########

# imports
import matplotlib.pyplot as plt
from matplotlib import rcParams
import numpy as np

# font sizes
labelsize=20
ticksize=15

# set fonts
rcParams['pdf.fonttype'] = 42
rcParams['ps.fonttype'] = 42
rcParams['font.family'] = 'sans-serif'

# the following line may result in a warning `Font family ['sans-serif'] not
# found. Falling back to DejaVu Sans.`
# rcParams['font.sans-serif'] = ['Gill Sans MT']

##################
# PREPARE FIGURE #
##################

# prepare figure
f = plt.figure(figsize=[6.4, 3])
ax = plt.gca() # Get current axes instance on the current figure

# set axis labels
plt.xlabel('$x$', fontsize=labelsize)
plt.ylabel('$\\sin(x)$', rotation=0, fontsize=labelsize)
ax.yaxis.set_label_coords(0.01, 1.02)

# add label to figure
ax.text(1.1, 0.2, "$\\sin(x)$", fontsize=labelsize)

# set font size for ticks
plt.setp(ax.get_xticklabels(), fontsize=ticksize)
plt.setp(ax.get_yticklabels(), fontsize=ticksize)

# set background to light gray
ax.yaxis.grid(True, color=(1,1,1))
ax.set_facecolor( (0.97, 0.97, 0.97) )

# remove bounding lines
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.spines['left'].set_visible(False)

#############
# PLOT DATA #
#############

# generate data
x = np.arange(-3, 3, 0.01)
y = np.sin(x)

# plot
plt.plot(x, y, '-')

# automatically adjust subplot params so that the subplot(s) fits in to the
# figure area
f.tight_layout()

###############
# SAVE FIGURE #
###############

# save figure
# plt.show()
plt.savefig('./sin.pdf')


==> getbib.py <==
#!/usr/bin/env python
import requests
import re

class bcolors:
    HEADER = '\033[95m'
    OKBLUE = '\033[94m'
    OKCYAN = '\033[96m'
    OKGREEN = '\033[92m'
    WARNING = '\033[93m'
    FAIL = '\033[91m'
    ENDC = '\033[0m'
    BOLD = '\033[1m'
    UNDERLINE = '\033[4m'

def dirty(l):
    ll = re.sub(r'\s+', '', l)
    dirtywords = ['publisher=', 'series=', 'volume=', 'pages=', "number="]
    for d in dirtywords:
        if d in ll:
            return True 
    return False 

def go(inn, ask_confirmation=False):
    toks = inn.split(',')
    refname = toks[0]
    paper = toks[1].lower().replace(' ', '+')
    query = 'https://dblp.org/search/publ/api?q={}&h=1&format=json'.format(paper)
    #print(f'---> Asking {query}')
    r = requests.get(query)
    hits = r.json()['result']['hits']
    if int(hits['@total']) == 0:
        print(f'{bcolors.OKBLUE} No results :( Try again {bcolors.ENDC}')
        return
    hit = hits['hit']
    url = hit[0]['info']['url']
    print(f'{bcolors.OKBLUE} ---> Getting BIB {bcolors.ENDC}')
    bib = requests.get(url + '.bib?param=0')
    biblines = bib.text.split('\n')
    biblines = [l for l in biblines if not dirty(l)]
    biblines[0] = re.sub('\{(.*),', '{' + refname + r'_\1,', biblines[0])
    bib = '\n'.join(biblines)

    print(bib)
    if ask_confirmation:
        print(f'{bcolors.OKBLUE} ---> Should I append this to paper/references.bib? (Y/N) {bcolors.ENDC}')
        response = input()
        if response == 'Y':
            append = True 
        else:
            append = False 
    else:
        append = True 
    
    if append:
        with open('references.bib', 'a') as f:
            f.write(bib)
    print()

def from_file():
    with open('queries.txt', 'r') as f:
        lines = f.readlines()
        for line in lines:
            print(line)
            go(line)

def live():
    print(f'{bcolors.OKBLUE} ---> Enter refname, query {bcolors.ENDC}')
    go(input(), ask_confirmation=True)

############

live()


==> lqa/bisect/bisect.sh <==
#!/bin/bash
#
# Find the commit where a specific string was removed.
#
# USAGE: ./bisect GOOD BAD STRING
# - GOOD: a commit hash where the string was still present
# - BAD: a commit hash where the string is no longer present
# - STRING: string to grep for (in pdf, not in latex)
#
# WARNING: Make sure all files are committed before starting this procedure

# parse arguments
if [ "$#" -ne 3 ]; then
    echo "Illegal number of parameters" >&2
    echo "Run this script as: $0 GOOD BAD TEXT" >&2
    exit 1
fi
GOOD=$1
BAD=$2
CMD="$BASEDIR/pdf-contains.sh"
ARGS="$3"

# navigate to root
BASEDIR="$( dirname "$0")"
BASEDIR="$(realpath "$BASEDIR")"
cd "$BASEDIR/../../.."

# prepare bisection
git bisect start
git bisect good $GOOD
git bisect bad $BAD

# run bisection
git bisect run "$CMD" "$ARGS"

# end bisection
git bisect reset


==> lqa/bisect/pdf-contains.sh <==
#!/bin/bash
#
# Check if `main.pdf` file contains string
#
# USAGE: ./pdf-contains.sh STRING

# requires pdfgrep
# sudo apt install -y pdfgrep

# parse arguments
if [ "$#" -ne 1 ]; then
    echo "Illegal number of parameters. Run this script as: $0 \"TEXT\"" >&2
    exit 1
fi
TEXT=$1

# navigate to paper directory
BASEDIR="$( dirname "$0")"
cd "$BASEDIR/../.."


# build
make pdf >/dev/null 2>/dev/null
CODE=$?
if [ $CODE -ne 0 ]; then
    exit 125
fi

# search in pdf
if [[ $(pdfgrep "$TEXT" main.pdf) ]]; then
	echo "Text found: $TEXT"
	pdfgrep "$TEXT" main.pdf
    exit 0
else
	echo "Text not found: $TEXT"
    exit 1
fi


==> lqa/diff/diff.sh <==
#!/bin/bash
# Diff between current version and an older one (specified by commit hash)
#
# USAGE: ./diff.sh COMMIT_HASH

# collect argument
VERSION="$1"

# find directory containing this script
SCRIPTDIR="$(dirname "$(readlink -f "$0")")"

# run latexdiff
# https://ctan.org/pkg/latexdiff?lang=en
# - flatten: Replace\inputand\includecommands within body by the content ofthe
#   files in their argument
# - pdf: Generate pdf for diff
# - r: Compare to this revision
cd "$SCRIPTDIR/../.."
latexdiff-git \
	--flatten \
	--pdf \
	-r "$VERSION" \
	main.tex

# move to output directory (overwrite)
cp main-diff*.tex main-diff*.pdf ./lqa/diff/output
rm main-diff*.tex main-diff*.pdf

==> lqa/docker.sh <==
#!/bin/bash
# Run docker, including `sudo` if necessary
# - After using `sudo`, files generated by docker are owned by root. To fix
#   this, change the owner of all recent root-owned files to $USER.
#
# USAGE: ./docker.sh DOCKER-ARGUMENTS

# checking if running docker needs sudo
# on ubuntu, sudo is typically required to use docker commands
# on mac os, sudo is typically not required
if docker version 2>&1 | grep "permission" >/dev/null ; then
	# need sudo
	sudo docker "$@"
	# find files owned by root 
	find . -group root -cmin -5 | xargs --no-run-if-empty sudo chown -R $USER:$USER
else
	# does not need sudo
	docker "$@"
fi

==> lqa/latex.sh <==
#!/bin/bash
# Compile LATEX project
# - only print logs on error
#
# USAGE: ./latex.sh root.tex OUTPUTDIR

################
# PARSE INPUTS #
################

# check first argument
if [ $# -ne 2 ]; then
	echo "$0 requires exactly two arguments: $0 TEXFILE OUTPUTDIR"
fi

TEX="$1"
OUTPUTDIR="$2"
OUTPUTDIRFLAG="-outdir=\"$OUTPUTDIR\""


###########
# LOGGING #
###########

# create output directory if it does not yet exist
mkdir -p "$OUTPUTDIR"

###########
# COMMAND #
###########

# -pdf: generate pdf version
# -interaction=nonstopmode
# -f: force latexmk to continue document processing despite errors, should also use "-interaction=nonstopmode"
# -outdir=FOO: set to directory for the output files
# -logfilewarninglist: give a  list  of  warnings  about  undefined citations and references (unless silent mode is on)
# -silent: run commands with less diagnostic output

# alternative command enabling shell-escape (requires copying the files to the correct directory afterwards)
# LATEXCMD := latexmk -e '$$pdflatex=q/pdflatex %O -shell-escape %S/' -pdf -interaction=nonstopmode -silent

CMD="latexmk -pdf -interaction=nonstopmode $OUTPUTDIRFLAG \"$TEX\""


###########
# COMPILE #
###########

echo "Running: $CMD"
eval "$CMD -silent"
CODE=$?

##################
# CHECK IF ERROR #
##################

if [ $CODE -eq 0 ]; then
	echo -e "\nFinished latex compilation of $TEX without errors. For details, consult the log in: $OUTPUTDIR\n"
else
	echo -e "\nLatex compilation of $TEX failed, so we are running again, from scratch, verbosely\n" >&2
	rm -r "$OUTPUTDIR"
	mkdir -p "$OUTPUTDIR"
	eval "$CMD"
	CODE=$?
	
	echo -e "\nFor a detailed log of the latex compilation, see: $OUTPUTDIR/*.log\n"
	exit $CODE
fi


==> lqa/scripts/abstract.py <==
import re
import sys
from locations import abstract_file, target_abstract_file, main_file
from parse_latex import TexDataProvider


class AbstractParser:

    def __init__(self, replace_defs):
        self.replace_defs = replace_defs


    def __sanitize(self, text):
        # replace abstract environment if existing
        text = text.replace("\\begin{abstract}", "")
        text = text.replace("\\end{abstract}", "")

        # replace according to header definitions
        for key, new in self.replace_defs.items():
            text = text.replace(key, new)

        # replace math
        text = text.replace('$', '')
        # remove tilde (non-breaking whitespace)
        text = text.replace("~", " ")

        # replace %, ~, ...
        text = text.replace("\\%", "<<PERCENT>>")  # to disambiguate with comments
        text = text.replace("\\textasciitilde ", "~")  # with space
        text = text.replace("\\textasciitilde", "~")  # without space
        text = text.replace("\\ldots","...")
        text = text.replace("\\dots","...")

        # remove comments
        text = re.sub(r"\n%[^\n]*", r"", text, re.M)
        text = re.sub(r'%(.*)', '', text)
        text = text.replace("<<PERCENT>>", "%")  # re-introduce percent characters

        # remove hard wraps
        text = re.sub(r"\n[\n]+", "<<PARAGRAPH>>", text)
        text = text.replace("\n", " ")

        # add markdown for emphasis
        text = re.sub(r'\\emph{([0-9a-zA-Z-\' \.,]+)}', r"_\1_", text)

        # remove xspace
        text = text.replace("\\xspace ", " ")
        text = text.replace("\\xspace.", ".")
        text = text.replace("\\xspace,", ",")
        text = text.replace("\\xspace:", ":")
        # (xspace results in warning in other cases)

        # remove hyphenation indicators
        text = text.replace("\-", "")

        # strip whitespace
        text = text.strip()

        # re-introduce paragraphs
        text = text.replace("<<PARAGRAPH>>", "\n\n")

        return text

    @staticmethod
    def __is_sanitized(text):
        if text.find("\\") != -1:
            return False
        else:
            return True

    def get_abstract(self, abstract, allow_failure=True):
        abstract = self.__sanitize(abstract)

        if self.__is_sanitized(abstract):
            return abstract
        elif allow_failure:
            return "\n** WARNING: NOT ALL COMMANDS COULD BE REPLACED, INSPECT MANUALLY **\n\n" + abstract
        else:
            sys.exit(1)

    def get_title(self, main_file):
        with open(main_file, 'r', encoding='iso-8859-1') as f:
            main = f.read()

        title = re.search(r'\\title{(.*)}', main)
        title = title[1]

        title = self.__sanitize(title)
        if self.__is_sanitized(title):
            return title
        else:
            raise Exception('Could not fully sanitize title', title)


if __name__ == "__main__":
    replace_defs = TexDataProvider(main_file).get_simple_replacement_commands()
    p = AbstractParser(replace_defs)

    with open(abstract_file, 'r', encoding='iso-8859-1') as f:
        abstract = f.read()

    replaced_abstract = p.get_abstract(abstract)

    with open(target_abstract_file, 'w', encoding='iso-8859-1') as f:
        f.write(replaced_abstract)


==> lqa/scripts/checks.py <==
import sys

from parse_latex import TexDataProvider, TextBlock
from locations import main_file
from lqa_report import lqa_report
import configuration
from mylogging import logger

from fonts import check as check_fonts
from compiler_warnings import check as check_warnings
from forbidden_text import check as check_forbidden_text
from references import check as check_references
from header import check as check_header
from hyphenation import check as check_hyphenation
from unreferenced_floats import check as check_unreferenced_floats
from risky_packages import check as check_risky_packages
from todos import check as check_todos
from pages import check as check_pages
from merge_msgs import check as check_merge_msgs

checks = [('CHK_WARNINGS', check_warnings),
          ('CHK_RISKY_PACKAGES', check_risky_packages),
          ('CHK_FONTS', check_fonts),
          ('CHK_FORBIDDEN_TEXT', check_forbidden_text),
          ('CHK_HYPHENATION', check_hyphenation),
          ('CHK_CREF', check_references),
          ('CHK_HEADERS', check_header),
          ('CHK_UNREFERENCED_FLOATS', check_unreferenced_floats),
          ('CHK_MERGE_MSGS', check_merge_msgs),
          ('CHK_TODOS', check_todos),
          ('CHK_PAGES', check_pages)]

# load and parse the LaTeX document tree
tex_data_provider = TexDataProvider(main_file)

# run checks and pass data provider as argument
enabled = configuration.get_enabled_issue_types()
for t in checks:
    if t[0] in enabled:
        logger.info('running check {}...'.format(t[0]))
        t[1](tex_data_provider)

# report issues to the logger, slack, and dashboard
lqa_report.to_logger()
lqa_report.to_slack()
lqa_report.to_dashboard()

if lqa_report.check_build_failure():
    sys.exit(1)


==> lqa/scripts/compiler_warnings.py <==
import re
import sys
from helpers import get_list
from locations import short_latex_log_file, get_short_filename
from lqa_report import lqa_report
from configuration import get_issue_config

# acceptable warnings
acceptable_warnings = get_issue_config("CHK_WARNINGS")["acceptable_warnings"]


def extract_string_between(s, start, end):
	query = start + '([\s\S]*)' + end
	result = re.search(query, s)
	return result.group(1)


def check(tex_data_provider):
	warnings_list = []

	with open(short_latex_log_file, 'r', encoding='iso-8859-1') as f:
		log = f.read()
		warnings = re.sub('Result: o\) Errors: [0-9]*, Warnings: [0-9]*, BadBoxes: [0-9]*', '', log)
		split = warnings.split('** ')
		for s in split:
			s = s.strip()
			lines = s.split('\n')
			lines = [l.strip() for l in lines]
			s = '  '.join(lines)
			if s != '':
				if not any(a in s for a in acceptable_warnings):
					warnings_list.append(s)

	n_warnings = len(warnings_list)
	if n_warnings > 0:
		lqa_report.add_issue('CHK_WARNINGS', warnings_list)
		return False

	return True

if __name__ == "__main__":
	if (not check(0)):
		sys.exit(1)

==> lqa/scripts/configuration.py <==
from locations import config_json_file
import json

with open(config_json_file, 'r') as f:
    _config = json.load(f)

def get_global_config():
    return _config

def get_issue_config(issue_type):
    return _config["issues"][issue_type]

def get_enabled_issue_types():
    t = []
    for i in _config["issues"]:
        if _config["issues"][i]["enabled"]:
            t.append(i)
    return t


==> lqa/scripts/fonts.py <==
# Some publishers object to Type 3 fonts. This script checks if the generated PDF contains any Type 3 fonts

import sys
from helpers import run_process
from locations import main_pdf_file, main_file, latex_log_file
from lqa_report import lqa_report
from parse_latex import TexDataProvider
from pages import get_last_page, get_last_body_page
from configuration import get_issue_config

search_string = "Type 3"
ignore_appendix = get_issue_config("CHK_FONTS")["ignore_appendix"]

def check(tex_data_provider, pdf=main_pdf_file):
	if ignore_appendix:
		last = get_last_body_page(latex_log_file)
	else:
		last = get_last_page(latex_log_file)
	all_fonts = []
	for i in range(1,last+1):
		output = run_process(['pdffonts', '-f', str(i), '-l', str(i), pdf])
		lines = output.splitlines()
		header = lines[0:2]
		fonts = lines[2:]
		all_fonts += [f + ' (page {})'.format(i) for f in fonts]

	type3 = [f for f in all_fonts if search_string in f]
	n_type3 = len(type3)

	if n_type3 > 0:
		details = header + type3
		lqa_report.add_issue('CHK_FONTS', details)
		return False

	return True


if __name__ == "__main__":
	if (not check(TexDataProvider(main_file))):
		sys.exit(1)

==> lqa/scripts/forbidden_text.py <==
import sys

from helpers import get_list
from locations import get_short_filename, header_dir, main_file
from lqa_report import lqa_report
from parse_latex import TexDataProvider
from configuration import get_issue_config

# forbidden text
forbidden_text = get_issue_config("CHK_FORBIDDEN_TEXT")["forbidden"]


def get_forbidden(line):
	return [a for a in forbidden_text if a in line]


def check_forbidden_text(tex_data_provider : TexDataProvider):
	bad_lines = []
	for f in tex_data_provider.imported_tex_files:
		if f.startswith(header_dir):
			continue
		else:
			for tb in tex_data_provider.get_body_text_blocks_in_file(f):
				forbidden = get_forbidden(tb.text)
				if len(forbidden) > 0:
					bad_lines.append((get_short_filename(tb.file_origin), forbidden, tb.text))

	n_bad_lines = len(bad_lines)
	if n_bad_lines > 0:
		# compile report
		report = [
			[
				'{} contains {}:'.format(get_short_filename(file), ', '.join(forbidden)),
				'\t' + line.strip()
			]
			for file, forbidden, line in bad_lines
		]

		details = [x for r in report for x in r]  # flatten
		lqa_report.add_issue('CHK_FORBIDDEN_TEXT', details)
		return False

	return True


def check(tex_data_provider):
	ok_forbidden = check_forbidden_text(tex_data_provider)
	return ok_forbidden


if __name__ == "__main__":
	if (not check(TexDataProvider(main_file))):
		sys.exit(1)

==> lqa/scripts/header.py <==
import sys
import re
from helpers import get_list
from locations import get_short_filename, header_dir, main_file
from lqa_report import lqa_report
from parse_latex import TexDataProvider
from configuration import get_issue_config


# allow commands
allow_commands_list = get_issue_config("CHK_HEADERS")["ignore_files"]


def find_definitions(tex_data_provider : TexDataProvider):
	reports = []
	for f in tex_data_provider.imported_tex_files:
		occurs = [pattern in f for pattern in allow_commands_list]
		if f.startswith(header_dir) or any(occurs):
			continue

		usepackage = tex_data_provider.get_packages_in_file(f)
		reports += [
			'{} includes package "{}"'.format(get_short_filename(f), r)
			for r in usepackage
		]

		newcommand = tex_data_provider.get_commands_in_file(f)
		reports += [
			'{} defines command "{}"'.format(get_short_filename(f), r)
			for r in newcommand
		]
	return reports


def check(tex_data_provider : TexDataProvider):
	reports = find_definitions(tex_data_provider)

	if len(reports) > 0:
		lqa_report.add_issue('CHK_HEADERS', reports)
		return False
	return True


if __name__ == "__main__":
	if (not check(TexDataProvider(main_file))):
		sys.exit(1)

==> lqa/scripts/helpers.py <==
from __future__ import print_function
from subprocess import check_output, CalledProcessError, STDOUT
from mylogging import report_error
import glob
import re
from typing import Iterator, List
from locations import __tex_pattern, ci_output_dir, ci_path


class MyClass:
    """"
    Default class with tostring and equality implemented
    """

    def __str__(self):
        return str(self.__dict__)

    def __repr__(self):
        return str(self.__dict__)

    def __eq__(self, other):
        return self.__dict__ == other.__dict__


def get_list(filename):
    with open(filename, 'r', encoding='iso-8859-1') as f:
        lines = f.read().splitlines()
        lines = [
            l for l in lines
            if not l.startswith('#')
            if not l.isspace()
        ]
        return lines


# snippet to include in the latex to ignore warnings about a line
ignore_text = '% ignore'


def run_process(command):
    try:
        output = check_output(command, stderr=STDOUT)
        return output.decode('utf-8')
    except CalledProcessError as e:
        output = e.output
        output = output.decode('utf-8')
        command = ' '.join(command)
        report_error('Running {} failed'.format(command), [output])
        return False


comment_regex = r'(?<!\\)%.*$'
commend_start_regex = r'\\begin{comment}.*$'
comment_start = re.compile(commend_start_regex)
commend_end_regex = r'^.*\\end{comment}'
comment_end = re.compile(commend_end_regex)


class Line(MyClass):

    def __init__(self, filename: str, line_num: int, content: str):
        """

        :param filename:
        :param line_num: 1-indexed
        :param content: the content of the line
        """
        self.filename = filename
        self.line_num = line_num
        self.content = content


==> lqa/scripts/hyphenation.py <==
import re
from typing import List

from helpers import get_list, MyClass
from locations import get_short_filename, main_file
from lqa_report import lqa_report
from parse_latex import TexDataProvider, TextBlock
from configuration import get_issue_config

# ignore hyphenation

ignore_hyphenation_list = get_issue_config("CHK_HYPHENATION")["ignore_words"]


# make everything lowercase
def normalize_line(line):
	return line.lower()


class HyphenatedWord(MyClass):

	def __init__(self, tb: TextBlock, hyphenated: str):
		"""
		:param tb: the TextBlock where the hyphenated word appears
		:param hyphenated: the original hyphenated word
		"""
		self.tb = tb
		self.hyphenated = hyphenated

		parts = hyphenated.split("-")
		# forbidden: non-separated, space-separated, and plural forms
		forbidden_pattern = '(^|[^a-zA-Z])(' + '(| |-)'.join(parts) + 's?)([^a-zA-Z]|$)'
		self.forbidden_regex = re.compile(forbidden_pattern)

		same_pattern = '-'.join(parts) + 's?'
		self.same_regex = re.compile(same_pattern)

	def match(self, s):
		matches = self.forbidden_regex.finditer(s)
		for m in matches:
			m = m.group(2)
			# check that we do not have an exact match
			if not self.same_regex.match(m):
				return m
		return None


def collect_hyphenated(tex_data_provider : TexDataProvider) -> List[HyphenatedWord]:
	hyphenated_words = []
	for tb in tex_data_provider.get_body_text_blocks():
		for w in re.findall(r"([a-zA-Z][a-zA-Z]+(-[a-zA-Z][a-zA-Z]+)+)", normalize_line(tb.text)):
			w = w[0]
			if w[-1] == "s":
				w = w[:-1]  # normalize to singular form
			w = w.lower()  # switch to lowercase
			if w not in ignore_hyphenation_list:
				hyphenated_words.append(HyphenatedWord(tb, w))
	return hyphenated_words


def filter_duplicates(hyphenated_words: List[HyphenatedWord]) -> List[HyphenatedWord]:
	filtered = []
	seen = {}
	for t in hyphenated_words:
		if t.hyphenated in seen:
			continue
		seen[t.hyphenated] = 1
		filtered.append(t)
	return filtered


def list_inconsistent_hyphenations(tex_data_provider : TexDataProvider, hyphenated_words: List[HyphenatedWord]):
	reports = []

	# search for occurrences
	for tb in tex_data_provider.get_body_text_blocks():
		normalized_line = normalize_line(tb.text)
		for forbidden_word in hyphenated_words:
			m = forbidden_word.match(normalized_line)
			if m:
				details = [
					'{} contains "{}"'.format(get_short_filename(forbidden_word.tb.file_origin), forbidden_word.hyphenated),
					'{} contains "{}"'.format(get_short_filename(tb.file_origin), m)
				]
				reports.append(details)
	return reports


def check_inconsistent_hyphenation(tex_data_provider : TexDataProvider, forbidden_seq):
	reports = list_inconsistent_hyphenations(tex_data_provider, forbidden_seq)

	for r in reports:
		lqa_report.add_issue('CHK_HYPHENATION', r)
	return len(reports) == 0


def check(tex_data_provider):
	hyphenated_words = collect_hyphenated(tex_data_provider)
	hyphenated_words = filter_duplicates(hyphenated_words)
	ok_hyphenation = check_inconsistent_hyphenation(tex_data_provider, hyphenated_words)
	return ok_hyphenation


if __name__ == "__main__":
	if (not check(TexDataProvider(main_file))):
		sys.exit(1)

==> lqa/scripts/issue_doc.py <==
from locations import get_short_filename, header_dir, config_json_file

_issues = {}

def _register_issue(key, short_description, message, solutions):
    _issues[key] = {}
    _issues[key]['short_description'] = short_description
    _issues[key]['message'] = message
    i = 0
    for s in solutions:
        solutions[i] = "{}) {}".format(i+1, solutions[i])
        i = i + 1
    _issues[key]['solutions'] = solutions

def get_issue_doc(issue_key):
    return _issues[issue_key]

_register_issue('ERR_LATEX_BUILD',
                'Checks for general latex build failure',
                'Latex build failed',
                ['Check the compiler output'])

_register_issue('CHK_CREF',
                'Checks whether \cref (provided by the cleveref package) is used instead of \ref and \cref',
                'Occurrences of \\ref or \\eqref references',
                [
                    'Use \\cref instead of \\ref or \\eqref.',
                    'Add the respective labels to "issues.CHK_CREF.ignore_labels" in {}.'.format(get_short_filename(config_json_file)),
                    'Disable this check via "issues.CHK_CREF.enabled" in {}.'.format(get_short_filename(config_json_file))
                ])

_register_issue('CHK_FORBIDDEN_TEXT',
                'Checks that a configured set of text pieces never appears literally in the document body.',
                'Occurrences of forbidden text',
                [
                    'Remove forbidden text, most likely replacing it by a command from a header file in.'.format(get_short_filename(header_dir)),
			        'Remove forbidden text from "issues.CHK_FORBIDDEN_TEXT.forbidden" in {}.'.format(get_short_filename(config_json_file)),
                    'Disable this check via "issues.CHK_FORBIDDEN_TEXT.enabled" in {}.'.format(get_short_filename(config_json_file))
                ])

_register_issue('CHK_FONTS',
                'Checks that no Type 3 fonts are used within the document',
                'Type 3 fonts used in document',
                [
                    'Most likely problem: The paper contains figures drawn using matplotlib. ' +
                    'In this case, add this to the code that generates the figures (Source: http://phyletica.org/matplotlib-fonts/): ' +
                    "matplotlib.rcParams['pdf.fonttype'] = 42; matplotlib.rcParams['ps.fonttype'] = 42",
					'Another potential issue is the TIPA package (https://ctan.org/pkg/tipa?lang=de, to display phonetics), which uses T3 fonts by default. In this case, replace \\usepackage{tipa} by \\usepackage[T1]{tipa}.',
					'More detailed discussion: https://tex.stackexchange.com/questions/18687/how-to-generate-pdf-without-any-type3-fonts',
                    'Disable this check via "issues.CHK_FONTS.enabled" in {}.'.format(get_short_filename(config_json_file))
                ])

_register_issue('CHK_HEADERS',
                'Checks that there are no inclusions of packages or command definitions outside header files in the folder headers/',
                'Occurrences of usepackage or newcommand outside of header file',
                [
                    'Move usepackage and newcommand to a header file in the directory {}.'.format(get_short_filename(header_dir)),
                    'Allow these commands in a specific file by adding the filename to "issues.CHK_HEADERS.ignore_files" in {}'.format(get_short_filename(config_json_file)),
                    'Disable this check via "issues.CHK_HEADERS.enabled" in {}.'.format(get_short_filename(config_json_file))
                ])

_register_issue('CHK_HYPHENATION',
                'Checks that compound words are consistently (non-)hyphenated in the document',
                'Inconsistent hyphenation',
                [
					'Make hyphenation consistent by renaming either of the two occurrences. To decide which version is more common, check https://books.google.com/ngrams',
					'Add the hyphenated string to "issues.CHK_HYPHENATION.ignore_words" in {}.'.format(get_short_filename(config_json_file)),
                    'Disable this check via "issues.CHK_HYPHENATION.enabled in {}.'.format(get_short_filename(config_json_file))
				])

_register_issue('CHK_MERGE_MSGS',
                'Checks that there are no unresolved merge conflicts in the document',
                'Document contains unresolved merge messages',
                [
					'Resolve the merge conflicts by removing the "<<<<<<" / ">>>>>>>" headers / trailers',
					'Add the file to "issues.CHK_MERGE_MSGS.ignore_files" in {}.'.format(get_short_filename(config_json_file)),
                    'Disable this check via "issues.CHK_MERGE_MSGS.enabled in {}.'.format(get_short_filename(config_json_file))
				])

_register_issue('CHK_PAGES',
                'Checks that the number of pages of the paper body is below the configured page limit',
                'Number of pages exceeds pagelimit',
                [
                    'Shorten paper.',
                    'Adapt "issues.CHK_PAGES.max_body_pages" in {}.'.format(get_short_filename(config_json_file)),
                    'Disable this check via "issues.CHK_PAGES.enabled in {}.'.format(get_short_filename(config_json_file))
                ])

_register_issue('CHK_RISKY_PACKAGES',
                'Checks whether any packages known to modify the document layout (e.g., margins or fonts) are used in the document',
                'Potentially layout breaking packages used',
                [
                    'Do not use the package.',
                    'If you are ABSOLUTELY SURE what you are doing, you can remove the package from "issues.CHK_RISKY_PACKAGES.packages" in {}.'.format(get_short_filename(config_json_file)),
                    'Disable this check via "issues.CHK_RISKY_PACKAGES.enabled" in {}.'.format(get_short_filename(config_json_file))
                ])

_register_issue('CHK_TODOS',
                'Checks if there are any open TODO items in the document',
                'Document contains TODO items',
                [
                    'Remove the listed TODOs',
                    'Disable this check via "issues.CHK_TODOS.enabled" in {}.'.format(get_short_filename(config_json_file))
                ])

_register_issue('CHK_UNREFERENCED_FLOATS',
                'Checks whether all floats (tables, figures, listings, algorithms) are properly labeled and referenced within the document',
                'Unreferenced or mislabeled floats (tables, figures, algorithms, listings)',
                [
                    'Properly label the float (label after caption) and integrate a reference into the document.',
                    'Properly label the float (label after caption) and add its label to "issues.CHK_UNREFERENCED_FLOATS.ignore_labels" in {}.'.format(get_short_filename(config_json_file)),
                    'Disable this check via "issues.CHK_UNREFERENCED_FLOATS.enabled" in {}.'.format(get_short_filename(config_json_file))
                ])

_register_issue('CHK_WARNINGS',
                'Checks that pdflatex compilation succeeds without warnings',
                'Warnings during Latex build',
                [
                    'Check the compiler output',
                    'Add a (substring) of the warning message to "issues.CHK_WARNINGS.acceptable_warnings" in {}'.format(get_short_filename(config_json_file)),
                    'Disable this check via "issues.CHK_WARNINGS.enabled" in {}.'.format(get_short_filename(config_json_file))
                ])


==> lqa/scripts/locations.py <==
import os
import sys


def get_short_filename(filename):
    return os.path.relpath(filename, root)


scripts_path = os.path.dirname(os.path.realpath(__file__))
ci_path = os.path.join(scripts_path, '..')
ci_path = os.path.abspath(ci_path)
ci_settings_path = os.path.join(ci_path, 'settings')
paper_path = os.path.join(ci_path, '..')
paper_path = os.path.abspath(paper_path)
root = os.path.join(paper_path, '..')
root = os.path.abspath(root)

ci_output_dir = os.path.join(paper_path, 'lqa-output')
latex_log_file = os.path.join(ci_output_dir, 'latexmk', 'main.log')
short_latex_log_file = os.path.join(paper_path, 'lqa-output', 'main-short.log')
main_pdf_file = os.path.join(ci_output_dir, 'main.pdf')
submission_pdf_file = os.path.join(ci_output_dir, 'submission.pdf')
supplement_pdf_file = os.path.join(ci_output_dir, 'submission_supplement.pdf')
target_abstract_file = os.path.join(ci_output_dir, 'abstract.txt')
dashboard_file = os.path.join(ci_output_dir, 'lqa-dashboard.txt')
main_file = os.path.join(paper_path, 'main.tex')
header_dir = os.path.join(paper_path, 'headers')
abstract_file = os.path.join(paper_path, 'abstract.tex')
__tex_pattern = os.path.join(paper_path, '**/*.tex')

ci_tests_dir = os.path.join(paper_path, 'lqa/scripts/tests')

latex_log_path = os.path.join(ci_output_dir, 'script-logs')

config_json_file = os.path.join(ci_settings_path, 'config.json')

dir_path = os.path.dirname(os.path.realpath(__file__))

calling_file = sys.modules['__main__'].__file__
calling_file_name = os.path.basename(calling_file)
script_log_file = os.path.join(latex_log_path, 'logs-{}.log'.format(calling_file_name))


==> lqa/scripts/lqa_report.py <==
from mylogging import report_error
from issue_doc import get_issue_doc
from configuration import get_issue_config
from locations import dashboard_file
from slack_connection import SlackConnection


class Report():
    def __init__(self, m_slack_connection):
        self.issues = {}
        self.slack_connection = m_slack_connection

    def add_issue(self, issue_type, details):
        if not issue_type in self.issues:
            self.issues[issue_type] = []
        self.issues[issue_type].append(details)
        
    def check_build_failure(self):
        for t in self.issues:
            if get_issue_config(t)["build_failure"]:
                return True
        return False

    # prints all the issues to the logger
    def to_logger(self):
        for t in self.issues:
            doc = get_issue_doc(t)
            error = '{} - {}'.format(t, doc['message'])
            solutions = doc['solutions']
            for details in self.issues[t]:
                report_error(error, details, solutions)

    # print a summary to the dashboard
    def to_dashboard(self):
        with open(dashboard_file, "w") as f:
            print("--------------- ISSUE SUMMARY ---------------\n", file=f)
            for t in self.issues:
                cnt = len(self.issues[t])
                print("{}: {} items".format(t, cnt), file=f)
            if len(self.issues) == 0:
                print(" (no issues)\n", file=f)
            else:
                print("\n--------------- ISSUE DETAILS ---------------\n", file=f)
                for t in self.issues:
                    for details in self.issues[t]:
                        doc = get_issue_doc(t)
                        print("{}: {}".format(t, doc['message']), file=f)
                        for e in details:
                            print("> {}".format(e), file=f)
                        print("", file=f)
            print("---------------------------------------------", file=f)
    
    # print issues to slack (for enabled issue types)
    def to_slack(self):
        msg = ""
        for t in self.issues:
            if get_issue_config(t)["notify_slack"]:
                for details in self.issues[t]:
                    doc = get_issue_doc(t)
                    msg = msg + "{}: *{}*\n".format(t, doc['message'])
                    for e in details:
                        msg = msg + "> {}\n".format(e)
                    msg = msg + "_Solutions_\n"
                    for s in doc['solutions']:
                        msg = msg + "> _{} _\n".format(s)
        if len(msg) > 0:
            self.slack_connection.post_msg(msg)

_slack_connection = SlackConnection()
lqa_report = Report(_slack_connection)

==> lqa/scripts/merge_msgs.py <==
import sys

from locations import  main_file, get_short_filename
from lqa_report import lqa_report
from parse_latex import TexDataProvider
from configuration import get_issue_config

ignore_files_list = get_issue_config("CHK_MERGE_MSGS")["ignore_files"]


def collect_merge_msgs(tex_data_provider: TexDataProvider):
    details = []
    for fname in tex_data_provider.imported_tex_files:
        if get_short_filename(fname) in ignore_files_list:
            continue
        with open(fname, "r") as file:
            line_num = 0
            for line in file:
                line_num += 1
                if line.strip().find("<<<<<<< HEAD") >= 0:
                    details.append("unresolved merge conflict in file '{}' (line {})"
                                   .format(get_short_filename(fname), line_num))
    return details


def check(tex_data_provider):
    details = collect_merge_msgs(tex_data_provider)
    if len(details) > 0:
        lqa_report.add_issue("CHK_MERGE_MSGS", details)
        return False
    return True


if __name__ == "__main__":
    if not check(TexDataProvider(main_file)):
        sys.exit(1)



==> lqa/scripts/mylogging.py <==
from logging import *
import os
from logging.handlers import RotatingFileHandler
import sys
from locations import script_log_file


def create_logger():
    logger = getLogger("logger")

    logger.setLevel(DEBUG)

    console_formatter = Formatter('[%(asctime)s] %(levelname)s [%(name)s.%(funcName)s:%(lineno)d] %(message)s',
                                  datefmt='%Y-%m-%d %H:%M:%S')
    message_formatter = Formatter('[%(levelname)s] %(message)s')

    # add a rotating handler
    need_roll_over = os.path.isfile(script_log_file)
    file_handler = RotatingFileHandler(script_log_file, backupCount=5, encoding='utf8')
    file_handler.setLevel(DEBUG)
    file_handler.setFormatter(console_formatter)
    logger.addHandler(file_handler)

    # force rollover if files exists
    if need_roll_over:
        file_handler.doRollover()

    # add console handler
    console_handler = StreamHandler(sys.stdout)
    console_handler.setLevel(INFO)
    console_handler.setFormatter(message_formatter)
    logger.addHandler(console_handler)

    return logger


logger = create_logger()


def report_error(error, details=None, solutions=None):
    """
    :param error: string
    :param details: list of strings
    :param solutions: list of strings
    """
    # details
    if details is not None:
        details = ['  > ' + s for s in details]
        details = ['  DETAILS:'] + details
        details = '\n'.join(details)
    # solutions
    if solutions is not None:
        solutions = ['  > ' + s for s in solutions]
        solutions = ['  SOLUTIONS:'] + solutions
        solutions = '\n'.join(solutions)
    msg = error
    if details is not None:
        msg += '\n' + details
    if solutions is not None:
        msg += '\n' + solutions
    logger.error(msg)

==> lqa/scripts/pages.py <==
import sys
import argparse
from helpers import run_process
import mylogging
from lqa_report import lqa_report
from locations import latex_log_file, main_pdf_file, submission_pdf_file, supplement_pdf_file
from configuration import get_issue_config

body_page_limit = get_issue_config("CHK_PAGES")["max_pages_body"]

def get_page(log_file, label):
	with open(log_file, 'r', encoding='iso-8859-1') as f:
		for line in f:
			if label in line:
				page = int(line.split()[1])
				return page
	mylogging.warning('Page of %s not found', label)
	return None


def get_last_body_page(log_file):
	return get_page(log_file, 'LASTBODYPAGE')


def get_last_references_page(log_file):
	return get_page(log_file, 'LASTREFERENCESPAGE')


def get_last_page(log_file):
	return get_page(log_file, 'LASTPAGE')


def get_split_page(log_file):
	return get_last_references_page(log_file)


def check(t, page_limit=body_page_limit):
	n_pages = get_last_body_page(latex_log_file)
	if n_pages > page_limit:
		details = ['Actual: {}  Limit: {}'.format(n_pages, page_limit)]
		lqa_report.add_issue('CHK_PAGES', details)
		return False
	return True


def split():
	last_page = get_last_page(latex_log_file)
	split_page = get_split_page(latex_log_file)
	if split_page < last_page:
		mylogging.info("SPLITTING %s after page %s", main_pdf_file, split_page)
		run_process(['pdftk', main_pdf_file, 'cat', '1-{}'.format(split_page), 'output', submission_pdf_file])
		run_process(['pdftk', main_pdf_file, 'cat', '{}-end'.format(split_page+1), 'output', supplement_pdf_file])
	else:
		mylogging.info("Not splitting %s as there is no supplement", main_pdf_file)
		run_process(['cp', main_pdf_file, submission_pdf_file])


if __name__ == "__main__":
	# parse arguments
	parser = argparse.ArgumentParser()
	options = ['check', 'split']
	parser.add_argument('--action', nargs='?', type=str, default='check', choices=options)
	args = parser.parse_args()
	# run
	if args.action == 'split':
		split()
	elif args.action == 'check':
		ok = check()
		if not ok:
			sys.exit(1)


==> lqa/scripts/parse_latex.py <==
# requires pip install texsoup
import os
from TexSoup import TexSoup, TexArgs, TokenWithPosition, TexEnv, TexCmd, RArg, TexNode
from mylogging import logger
import locations

class TextBlock:
    def __init__(self, raw_text, origin="?"):
        self.text = self.normalize(raw_text)
        self.file_origin = origin

    def __eq__(self, other):
        return self.text == other.text and self.file_origin == other.file_origin

    def normalize(self, text):
        text = text.replace("\n", " ")
        text = text.replace("~", " ")
        return text

    @staticmethod
    def check_skip(text):
        return (len(text.strip()) < 3)

    def __str__(self):
        return "TextBlock('" + self.text + "', origin = '" + self.file_origin + "')"


class TexDataProvider:

    extract_body_config = {
        # list of commands whose arguments should be included as body text
        "include_command_args" : ["section", "subsection", "subsubsection", "paragraph", "caption", "item", "emph"],

        # list of environments whose body should be skipped 
        "skip_envs" : ["$", "displaymath", "equation", "align", "comment"]
    }

    float_envs = [ "table", "figure", "algorithm" ]

    # list of relevant .tex files in the document tree
    imported_tex_files = []

    # cache holding parsed TexSoup objects for .tex files
    __parsed_tex_cache = {}


    # parses the given .tex file, caches its results
    def __parse_tex_file(self, fname):
        if not (fname in self.__parsed_tex_cache):
            with open(fname, "r") as f:
                logger.info("parsing file '%s'..." % (locations.get_short_filename(fname)))
                try:
                    self.__parsed_tex_cache[fname] = TexSoup(f)
                except Exception as e:
                    logger.warn("error while parsing file '{}':".format(locations.get_short_filename(fname)))
                    logger.warn("  {}".format(e))
                    self.__parsed_tex_cache[fname] = TexSoup("")

        return self.__parsed_tex_cache[fname]


    # creates a TexDataProvider and parses the TeX import tree starting at 'root_tex_file'
    def __init__(self, root_tex_file):
        self.imported_tex_files = self.__get_recursive_imports(root_tex_file, os.path.dirname(root_tex_file))


    # returns a generator providing all body text blocks of the document
    def get_body_text_blocks(self, skip_comments=True):
        for f in self.imported_tex_files:
            for t in self.get_body_text_blocks_in_file(f):
                yield t


    # returns a generator providing all body text blocks of the provided file
    def get_body_text_blocks_in_file(self, fname, skip_comments=True):
        soup = self.__parse_tex_file(fname)
        for t in self.__process_tree(soup.expr.all, skip_comments):
            t.file_origin = fname
            yield t


    # returns a list of all package names used in the document
    def get_packages(self):
        packages = []
        for f in self.imported_tex_files:
            for p in self.get_packages_in_file(f):
                packages.append(p)
        return packages


    # returns a list of all package names used in a file
    def get_packages_in_file(self, file):
        packages = []
        soup = self.__parse_tex_file(file)
        for package in soup.find_all('usepackage'):
            package_name = self.__get_required_arg(package.args, 0)
            names = package_name.split(",") # to support \usepackage{a,b,c}
            for n in names:
                packages.append(n)
        return packages


    # returns all \newcommand declarations in the document
    def get_commands(self):
        commands = []
        for f in self.imported_tex_files:
            for p in self.get_commands_in_file(f):
                commands.append(p)
        return commands


    # returns all \newcommand declarations in a file
    def get_commands_in_file(self, file):
        commands = []
        soup = self.__parse_tex_file(file)
        for command in soup.find_all('newcommand'):
            if (len(command.args) > 0):
                commands.append(command.args[0].value)
        return commands

    # \newcommand declarations without any arguments in the document
    # returns a dictionary \commandname -> args
    def get_simple_replacement_commands(self):
        commands = {}
        for f in self.imported_tex_files:
            a = self.get_simple_replacement_commands_in_file(f)
            for p in a:
                commands[p] = a[p]
        return commands


    # \newcommand declarations without any arguments in 'file'
    # returns a dictionary \commandname -> args
    def get_simple_replacement_commands_in_file(self, file):
        commands = {}
        soup = self.__parse_tex_file(file)
        for command in soup.find_all('newcommand'):
            if (len(command.args) == 2):
                commands[command.args[0].value] = command.args[1].value.strip()
            elif (len(command.args) == 3 and command.args[1].value == "0"):
                commands[command.args[0].value] = command.args[2].value.strip()
        return commands

    # returns tuples (file, type, labels) for any found \\ref or \\eqref
    def get_ref_eqref(self):
        labels = []
        for f in self.imported_tex_files:
            soup = self.__parse_tex_file(f)
            for command in soup.find_all('ref'):
                labels.append((f, 'ref', command.args[0].value))
            for command in soup.find_all('eqref'):
                labels.append((f, 'eqref', command.args[0].value))
        return labels


    # returns all labels that are assigned to any float in the document
    def get_float_labels(self):
        labels = []
        for f in self.imported_tex_files:
            soup = self.__parse_tex_file(f)
            for label in soup.find_all('label'):
                if isinstance(label.parent.expr, TexEnv) and (label.parent.expr.name in self.float_envs):
                    labels.append(label.string)
            for lst in soup.find_all('lstinputlisting'):
                # special treatment of 'lstinputlisting' command which directly assigns a label
                if (len(lst.args) == 2):
                    raw_args = lst.args[0].value
                    parts = raw_args.split(",")
                    for p in parts:
                        lr = p.split("=")
                        if lr[0] == "label":
                            labels.append(lr[1])
        return labels
    
    # returns (caption, label, file, type) of all mis/-unlabeled floats in the
    # document
    # 'caption' is empty for floats that do not contain a caption
    # 'type':
    #    0 iff no label
    #    1 iff label but no caption
    #    2 iff label and caption, but in the wrong order
    def get_unlabeled_floats(self):
        floats = []
        for f in self.imported_tex_files:
            soup = self.__parse_tex_file(f)
            for fig in soup.find_all('figure'):
                has_label = False
                has_caption = False
                label_before_caption = False
                caption = ""
                label = ""
                for c in fig.children:
                    if isinstance(c.expr, TexCmd):
                        if c.expr.name == "caption":
                            caption = c.expr.args[0].value
                            has_caption = True
                        elif c.expr.name == "label":
                            label = c.expr.args[0].value
                            has_label = True
                            if (not has_caption):
                                label_before_caption = True
                if (not has_label):
                    floats.append((caption, label, f, 0))
                elif (has_label and not has_caption):
                    floats.append((caption, label, f, 1))
                elif (has_label and has_caption and label_before_caption):
                    floats.append((caption, label, f, 2))
        return floats


    # returns all labels referenced within any \cref command
    def get_crefs(self):
        labels = []
        for f in self.imported_tex_files:
            soup = self.__parse_tex_file(f)
            for command in soup.find_all('cref'):
                labels.append(command.args[0].value)
            for command in soup.find_all('ref'):
                labels.append(command.args[0].value)
        return labels


    # check if file with name 'fname' should be exempted from LaTeX parsing
    def __check_skip_file(self, fname):
        with open(fname, "r") as f:
            first_line = f.readline()
            if (first_line.startswith("% GNUPLOT:")):
                return True


    # returns the list of files (non-recursively) imported in the .tex file 'f'
    def __get_imports(self, f, root_dir):
        soup = self.__parse_tex_file(f)
        l = []

        # resolve subimports
        for subimport in soup.find_all('subimport'):
            path = subimport.args[0].value + subimport.args[1].value
            l.append(path)

        # resolve imports
        for _import in soup.find_all('import'):
            path = _import.args[0].value
            l.append(path)

        # resolve includes
        for include in soup.find_all('include'):
            path = include.args[0].value
            l.append(path)

        # resolve inputs
        for _input in soup.find_all('input'):
            path = _input.args[0].value
            l.append(path)
        

        def add_extension_and_root(f):
            ret = os.path.join(root_dir, f)
            if not os.path.isfile(ret):
                if not f.endswith('.tex'):
                    ret += '.tex'
            return ret

        l = [add_extension_and_root(f) for f in l]
        l = [f for f in l if (not self.__check_skip_file(f))]
        return l


    # returns the list of files imported in the .tex file 'f' (recursively)
    def __get_recursive_imports(self, f, root_dir):
        queue = [f]
        l = []
        while len(queue) > 0:
            f = queue.pop()
            if f not in l:
                l.append(f)
                queue += self.__get_imports(f, root_dir)
        return l


    def __get_required_args(self, args: TexArgs):
        ret = []
        for a in args:
            if a.type == 'required':
                ret.append(a)
        return ret


    def __get_required_arg(self, args: TexArgs, i: int):
        req = self.__get_required_args(args)
        return req[i].value


    def __process_command(self, cmd, skip_comments):
        if cmd.name in self.extract_body_config["include_command_args"]:
            for arg in cmd.args:
                for t in self.__process_node(arg, skip_comments):
                    yield t


    def __process_node(self, node, skip_comments):
        if isinstance(node, TexEnv):
            if not (node.name in self.extract_body_config["skip_envs"]):
                for t in self.__process_tree(node.all, skip_comments):
                    yield t
        elif isinstance(node, TexCmd):
            for t in self.__process_command(node, skip_comments):
                yield t
        elif isinstance(node, TokenWithPosition):
            t = str(node.text).strip()
            if not (TextBlock.check_skip(t) or (len(t) > 0 and t[0] == "%" and skip_comments)):
                yield TextBlock(t)
        elif isinstance(node, RArg):
            t = node.value
            if not TextBlock.check_skip(t):
                yield TextBlock(t)
        elif isinstance(node, str):
            t = node
            if not TextBlock.check_skip(t):
                yield TextBlock(t)
        else:
            pass    # TODO what to do here?


    def __process_tree(self, tex_tree, skip_comments):
        for n in tex_tree:
            for t in self.__process_node(n, skip_comments):
                yield t


==> lqa/scripts/references.py <==
import re
import sys
from locations import get_short_filename, main_file
from helpers import get_list
from lqa_report import lqa_report
from parse_latex import TexDataProvider
from configuration import get_issue_config

# ignore references
ignore_references_list = get_issue_config("CHK_CREF")["ignore_labels"]

def find_references(tex_data_provider : TexDataProvider):
	reports = []
	for t in tex_data_provider.get_ref_eqref():
		if not (t[2] in ignore_references_list):
			reports += [
				'{} uses \\{} with label "{}"'.format(get_short_filename(t[0]), t[1], t[2])
			]
	return reports


def check(tex_data_provider):
	reports = find_references(tex_data_provider)

	if len(reports) > 0:
		lqa_report.add_issue('CHK_CREF', reports)
		return False

	return True


if __name__ == "__main__":
	if (not check(TexDataProvider(main_file))):
		sys.exit(1)

==> lqa/scripts/risky_packages.py <==
import sys
from locations import main_file
from helpers import get_list
from lqa_report import lqa_report
from parse_latex import TexDataProvider
from configuration import get_issue_config

# ignore references
risky_packages_list = get_issue_config("CHK_RISKY_PACKAGES")["packages"]


def check(tex_data_provider):
    reports = [p for p in tex_data_provider.get_packages() if p in risky_packages_list]
    reports = ['package "{}" is known to change document layout (margins, fonts, or similar)'.format(p) for p in reports]

    if len(reports) > 0:
        lqa_report.add_issue('CHK_RISKY_PACKAGES', reports)
        return False

    return True


if __name__ == "__main__":
	if (not check(TexDataProvider(main_file))):
		sys.exit(1)

==> lqa/scripts/slack_connection.py <==
from helpers import get_list
from mylogging import logger
from collections import OrderedDict
import os
import json
import requests
from configuration import get_global_config


class SlackConnection():
    def __init__(self):
        self.slack_url = self._get_environment_variable('SLACK_TOKEN')
        self.details = {
            'commit': self._get_environment_variable('CI_COMMIT_SHA'),
            'message': self._get_environment_variable('CI_COMMIT_MESSAGE'),
            'user': self._get_environment_variable('GITLAB_USER_NAME'),
            'user-email': self._get_environment_variable('GITLAB_USER_EMAIL'),
            'job-URL': self._get_environment_variable('CI_JOB_URL')
        }
        if self.details['message'] is not None:
            self.details['message'] = self.details['message'].rstrip()
        for k in list(self.details.keys()):
            if self.details[k] is None:
                del self.details[k]

        # get slack user IDs
        self.slack_id_dict = get_global_config()["notifications"]["slack"]["user-ids"]

    def _get_environment_variable(self, name):
        return os.environ.get(name, None)

    def _format_slack_mention(self, user_email):
        if user_email in self.slack_id_dict:
            return "<@%s>" % self.slack_id_dict[user_email]
        return ""

    def post_msg(self, msg):
        labels = OrderedDict([
            ('commit', 'Commit'),
            ('message', 'Commit message'),
            ('user', 'Who'),
            ('job-URL', 'Details')
        ])
        details = ['> ' + l + ': ' + self.details[k] for k, l in labels.items() if k in self.details]
        if 'job-URL' in self.details:
            details.append('> LQA dashboard: ' + self.details['job-URL'] + '/artifacts/raw/lqa-dashboard.txt')
        context = 'The latest commit raises LQA issues, please fix them. ' + '\n' + '\n'.join(details)
        if "user-email" in self.details:
            context = self._format_slack_mention(self.details["user-email"]) + ' ' + context

        txt = context + "\n" + msg
        
        if self.slack_url is None:
            logger.info('No slack message sent (slack url not configured)')
        else:
            logger.info('Sending message to slack...')

            payload = json.dumps({'text': txt})
            logger.debug('Sending payload to slack %s: %s', self.slack_url, payload)
            r = requests.post(self.slack_url, data=payload, headers={'Content-Type': 'application/json'})
            logger.debug("Slack Response: %s %s", r.status_code, r.text.encode('utf-8'))

==> lqa/scripts/submit.py <==
from selenium import webdriver
from abc import ABC, abstractmethod
import os
import sqlite3
import tempfile
import shutil
from os.path import expanduser
import glob
import sys

from abstract import get_abstract, get_title
from locations import submission_pdf_file, supplement_pdf_file
from helpers import report_error
from mylogging import logger


class Submitter(ABC):

    def __init__(self):
        super().__init__()

    def submit_default(self):
        title = get_title()
        if title is None:
            report_error('Failed extracting the title from the paper. Not submitting paper.')
        abstract = get_abstract(False)
        if abstract is None:
            report_error('Failed extracting the abstract from the paper. Not submitting paper.')
        self.submit(title, abstract, submission_pdf_file, supplement_pdf_file)

    @abstractmethod
    def submit(self, title, abstract, submission_pdf, supplement_pdf):
        pass


class LogSubmitter(Submitter):

    def __init__(self):
        super().__init__()

    def submit(self, title, abstract, submission_pdf_file, supplement_pdf_file):
        logger.info('Logging information about paper to be submitted...')
        logger.info('Title: %s', title)
        logger.info('Abstract: %s', abstract)
        logger.info('PDF: %s', submission_pdf_file)
        logger.info('Supplement: %s', supplement_pdf_file)


class WebSubmitter(Submitter):

    def __init__(self):
        super().__init__()
        self.driver = webdriver.Firefox()

    def __del__(self):
        self.driver.close()

    def update_element_by_id(self, id, value):
        element = self.driver.find_element_by_id(id)
        self.update_element(element, value)

    def update_element(self, element, value):
        element.clear()
        element.send_keys(value)

    @abstractmethod
    def load_submit_page(self):
        pass

    @abstractmethod
    def get_title_element(self):
        pass

    @abstractmethod
    def get_abstract_element(self):
        pass

    @abstractmethod
    def get_submission_element(self):
        pass

    @abstractmethod
    def get_supplement_element(self):
        pass

    @abstractmethod
    def set_additional_configurations(self):
        pass

    @abstractmethod
    def send_page(self):
        pass

    def submit(self, title, abstract, submission_pdf_file, supplement_pdf_file):
        # load
        self.load_submit_page()

        # fill in
        title_element = self.get_title_element()
        self.update_element(title_element, title)

        abstract_element = self.get_abstract_element()
        self.update_element(abstract_element, abstract)

        submission_element = self.get_submission_element()
        self.update_element(submission_element, submission_pdf_file)

        if os.path.isfile(supplement_pdf_file):
            supplement_element = self.get_supplement_element()
            self.update_element(supplement_element, supplement_pdf_file)

        # finish
        self.set_additional_configurations()
        self.send_page()


class HotCRP(WebSubmitter):

    def __init__(self, url):
        super(HotCRP, self).__init__()
        self.url = url
        self.hotcrp_session = os.environ.get('HOTCRP_SESSION')
        if self.hotcrp_session is None:
            report_hotcrp_session()
            sys.exit(1)

    def load_submit_page(self):
        self.driver.get(self.url)
        self.driver.add_cookie({
            'name': 'hotcrpsession',
            'value': self.hotcrp_session,
            'domain': '.hotcrp.com'
        })
        self.driver.get(self.url)

    def get_title_element(self):
        return self.driver.find_element_by_id('title')

    def get_abstract_element(self):
        return self.driver.find_element_by_id('abstract')

    def get_submission_element(self):
        return self.driver.find_element_by_id('submission')

    def get_supplement_element(self):
        return self.driver.find_element_by_id('supplement')

    def set_additional_configurations(self):
        # not ready for review
        ready = self.driver.find_element_by_id('ready')
        if ready.isEnabled():
            ready.click()

    def send_page(self):
        # submit
        button = self.driver.find_element_by_id('submit')
        # button.click()


def report_hotcrp_session(list_tables=False):
    home = expanduser('~')
    cookies = glob.glob(home + "/.mozilla/firefox/*.default/cookies.sqlite")[0]
    with tempfile.NamedTemporaryFile() as tmp:
        tmp = tmp.name
        shutil.copyfile(cookies, tmp)

        c = sqlite3.connect(tmp)
        if list_tables:
            for table in c.execute('SELECT * FROM sqlite_master; '):
                print(table)

        query = "SELECT host, path, expiry, name, value FROM moz_cookies WHERE host=? and name=?"
        cursor = c.execute(query, ('.hotcrp.com', 'hotcrpsession'))
        details = [
            {
                'host': host,
                'path': path,
                'expiry': expiry,
                'name': name,
                'value': value,
                'command': '$ export HOTCRP_SESSION='+value
            }
            for host, path, expiry, name, value in cursor
        ]
        details = [k + ': ' + str(v) for detail in details for k, v in detail.items()]
        report_error('hotcrp session is not set. Add it according to the following information:', details)


if __name__ == "__main__":
    s = LogSubmitter()
    s.submit_default()
    s = HotCRP("https://pldi2019.hotcrp.com/paper/604")
    s.submit_default()







==> lqa/scripts/tests/run.sh <==
#!/bin/bash

BASEDIR="$( dirname "$0")"
cd "$BASEDIR"

cd ..
python3 -m unittest


==> lqa/scripts/tests/test_abstract.py <==
import unittest
import os
from abstract import AbstractParser
from locations import ci_tests_dir
from parse_latex import TexDataProvider

this_dir = os.path.dirname(os.path.realpath(__file__))


abstract = r'''
Content of abstract, \eg something. $1$
'''


class TestAbstract(unittest.TestCase):

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)

        d = TexDataProvider(os.path.join(ci_tests_dir, "abstract/header.tex"))
        replace_defs = d.get_simple_replacement_commands()
        self.assertEqual(replace_defs, {'\\eg': 'e.g.,', '\\tool': '\\emph{Sometool}\\xspace'})
        self.p = AbstractParser(replace_defs)

    def test_replace_command(self):
        replaced = self.p.get_abstract('a, \\eg b is treated in \\tool nicely')
        self.assertEqual(replaced, 'a, e.g., b is treated in _Sometool_ nicely')

    def test_math(self):
        replaced = self.p.get_abstract('$x<y$')
        self.assertEqual(replaced, 'x<y')

    def test_emph(self):
        replaced = self.p.get_abstract('\emph{abc}')
        self.assertEqual(replaced, '_abc_')

    def test_unknown(self):
        replaced = self.p.get_abstract(r'\unknowncommand{arg}', )
        self.assertTrue('WARNING' in replaced)


if __name__ == '__main__':
    unittest.main()


==> lqa/scripts/tests/test_header.py <==
import os
import unittest
from header import find_definitions
from parse_latex import TexDataProvider

this_dir = os.path.dirname(os.path.realpath(__file__))
header_dir = os.path.join(this_dir, 'header')
cmd = os.path.join(header_dir, 'cmd.tex')
package = os.path.join(header_dir, 'package.tex')


class TestHeader(unittest.TestCase):

    def test_command(self):
        report = find_definitions(TexDataProvider(cmd))
        self.assertEqual(len(report), 1)
        self.assertTrue(report[0].endswith('cmd.tex defines command "\cmd"'))

    def test_package(self):
        report = find_definitions(TexDataProvider(package))
        self.assertEqual(len(report), 1)
        self.assertTrue(report[0].endswith('package.tex includes package "abc"'))


if __name__ == '__main__':
    unittest.main()


==> lqa/scripts/tests/test_hyphenation.py <==
import os
import unittest
from hyphenation import HyphenatedWord, collect_hyphenated,\
    list_inconsistent_hyphenations, filter_duplicates
from helpers import Line
from parse_latex import TexDataProvider, TextBlock

this_dir = os.path.dirname(os.path.realpath(__file__))
hyphenation_dir = os.path.join(this_dir, 'hyphenation')
parse = os.path.join(hyphenation_dir, 'parse.tex')
check = os.path.join(hyphenation_dir, 'check.tex')


default_line = Line('filename', 0, 'line content')
other_line = Line('filename', 1, 'line content')


class TestHyphenation(unittest.TestCase):

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        self.maxDiff = None

    def test_collect_hyphenated(self):
        hyphenated_words = collect_hyphenated(TexDataProvider(parse))
        expected = [
            HyphenatedWord(TextBlock('We compute it in constant-time successfully.', origin=parse), 'constant-time'),
            HyphenatedWord(TextBlock('We achieve state-of-the-art results.', origin=parse), 'state-of-the-art'),
            HyphenatedWord(TextBlock('May hyphenated words may occur at sentence-end?', origin=parse), 'sentence-end'),
            HyphenatedWord(TextBlock('Hyphenated words may occur at sentence-end.', origin=parse), 'sentence-end'),
            HyphenatedWord(TextBlock('Hyphenated words may occur at sentence-end!', origin=parse), 'sentence-end'),
            HyphenatedWord(TextBlock('single-occurrence', origin=parse), 'single-occurrence'),
            HyphenatedWord(TextBlock('occurrence-one occurrence-two', origin=parse), 'occurrence-one'),
            HyphenatedWord(TextBlock('occurrence-one occurrence-two', origin=parse), 'occurrence-two'),
            HyphenatedWord(TextBlock('multiple real-worlds', origin=parse), 'real-world')
        ]
        self.assertEqual(len(hyphenated_words), len(expected))
        for i in range(0, len(hyphenated_words)):
            self.assertEqual(hyphenated_words[i].tb.text, expected[i].tb.text)
            self.assertEqual(hyphenated_words[i].tb.file_origin, expected[i].tb.file_origin)

    def test_filter_duplicates(self):
        hyphenated = [
            HyphenatedWord(default_line, 'constant-time'),
            HyphenatedWord(other_line, 'constant-time'),
            HyphenatedWord(default_line, 'state-of-the-art')
        ]
        forbidden = filter_duplicates(hyphenated)
        self.assertEqual([
            HyphenatedWord(default_line, 'constant-time'),
            HyphenatedWord(default_line, 'state-of-the-art')],
            forbidden)

    def test_hyphenated_word_1(self):
        f = HyphenatedWord(default_line, 'constant-time')
        self.assertEqual(f.match('a constant time algorithm'), 'constant time')
        self.assertEqual(f.match('constant time'), 'constant time')

    def test_hyphenated_word_2(self):
        f = HyphenatedWord(default_line, 'state-of-the-art')
        self.assertEqual(f.match('a state-of the art algorithm'), 'state-of the art')
        self.assertEqual(f.match('state-of-the-art'), None)

    def test_inconsistent_hyphenation(self):
        hyphenated_words = collect_hyphenated(TexDataProvider(parse))
        reports = list_inconsistent_hyphenations(TexDataProvider(check), hyphenated_words)
        errors = reports
        self.assertEqual(len(errors), 3)


if __name__ == '__main__':
    unittest.main()


==> lqa/scripts/tests/test_parse_latex.py <==
import unittest
import os
import locations
from parse_latex import TexDataProvider, TextBlock


class TestParseLatex(unittest.TestCase):

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        test_main_tex = os.path.join(locations.ci_tests_dir, "parse_latex/parser-main.tex")
        self.data_provider = TexDataProvider(test_main_tex)

    def test_get_commands(self):
        commands = self.data_provider.get_commands()
        self.assertEqual(len(commands), 2)

    def test_get_packages(self):
        packages = self.data_provider.get_packages()
        self.assertEqual(len(packages), 3)

    def test_get_body_text_blocks(self):
        l = list(self.data_provider.get_body_text_blocks())
        self.assertEqual(len(l), 13)
        self.assertEqual(l[5].text, ", the first tool to automatically perform great tasks.")

if __name__ == '__main__':
    unittest.main()


==> lqa/scripts/tests/test_references.py <==
import os
import unittest
from references import find_references
from parse_latex import TexDataProvider

this_dir = os.path.dirname(os.path.realpath(__file__))
references_dir = os.path.join(this_dir, 'references')
ref = os.path.join(references_dir, 'ref.tex')
eqref = os.path.join(references_dir, 'eqref.tex')

# {} uses \\{} with label "{}"

class TestReferences(unittest.TestCase):

    def test_command(self):
        report = find_references(TexDataProvider(ref))
        self.assertEqual(len(report), 1)
        self.assertTrue(report[0].endswith('ref.tex uses \\ref with label "def"'))

    def test_package(self):
        report = find_references(TexDataProvider(eqref))
        self.assertEqual(len(report), 1)
        self.assertTrue(report[0].endswith('eqref.tex uses \\eqref with label "def"'))


if __name__ == '__main__':
    unittest.main()


==> lqa/scripts/tests/test_todos.py <==
import os
import unittest
from todos import find_todos

this_dir = os.path.dirname(os.path.realpath(__file__))
todos_dir = os.path.join(this_dir, 'todos')
log = os.path.join(todos_dir, 'log.log')


class TestTodos(unittest.TestCase):

    def test_command(self):
        todos = find_todos(log)
        self.assertEqual(len(todos), 1)


if __name__ == '__main__':
    unittest.main()


==> lqa/scripts/tests/test_unreferenced_floats.py <==
import os
import unittest
from unreferenced_floats import collect_unreferenced
from parse_latex import TexDataProvider

this_dir = os.path.dirname(os.path.realpath(__file__))
unreferenced_dir = os.path.join(this_dir, 'unreferenced_floats')
doc = os.path.join(unreferenced_dir, 'floats.tex')

class TestReferences(unittest.TestCase):

    def test_collect_unreferenced(self):
        report = collect_unreferenced(TexDataProvider(doc))
        self.assertEqual(report, ['float with label "fig:example_missing" is never referenced in the document',
            'float with label "tab:example_missing" is never referenced in the document',
            'float with label "lst:example" is never referenced in the document'])


if __name__ == '__main__':
    unittest.main()


==> lqa/scripts/tests/test_unreferenced_merge_msgs.py <==
import os
import unittest
from merge_msgs import collect_merge_msgs
from parse_latex import TexDataProvider

this_dir = os.path.dirname(os.path.realpath(__file__))
merge_msgs_dir = os.path.join(this_dir, 'merge_msgs')
doc = os.path.join(merge_msgs_dir, 'merge_msgs.tex')

class TestMergeMsgs(unittest.TestCase):

    def test_collect_merge_msgs(self):
        report = collect_merge_msgs(TexDataProvider(doc))
        self.assertEqual(report,
            ["unresolved merge conflict in file 'paper/lqa/scripts/tests/merge_msgs/merge_msgs.tex' (line 3)"])


if __name__ == '__main__':
    unittest.main()


==> lqa/scripts/todos.py <==
import sys
from locations import latex_log_file
from lqa_report import lqa_report


def find_todos(filename):
	with open(filename, 'r', encoding='iso-8859-1') as f:
		todos = []
		for line in f:
			if "TODO on page" in line:
				todos.append(line)

	return todos


def check(t):
	todos = find_todos(latex_log_file)

	n_todos = len(todos)
	if n_todos > 0:
		lqa_report.add_issue('CHK_TODOS', todos)
		return False

	return True


if __name__ == "__main__":
	ok = check()
	if not ok:
		sys.exit(1)


==> lqa/scripts/unreferenced_floats.py <==
import sys

from locations import main_file, get_short_filename
from lqa_report import lqa_report
from parse_latex import TexDataProvider
from configuration import get_issue_config

ignore_unreferenced_list = get_issue_config("CHK_UNREFERENCED_FLOATS")["ignore_labels"]


def collect_unreferenced(tex_data_provider : TexDataProvider):
    refs = tex_data_provider.get_crefs()
    labels = tex_data_provider.get_float_labels()

    report = []
    for l in labels:
        if not (l in refs or l in ignore_unreferenced_list):
            report.append('float with label "{}" is never referenced in the document'.format(l))
    return report


def collect_unlabeled(tex_data_provider : TexDataProvider):
    floats = tex_data_provider.get_unlabeled_floats()
    report = []
    for f in floats:
        if f[3] == 0:
            # no label
            if f[0] == "":
            # caption not set
                report.append('{}: float with unknown caption is not labeled'.format(get_short_filename(f[2])))
            else:
                report.append('{}: float with caption "{}" is not labeled'.format(get_short_filename(f[2]), f[0]))
        elif f[3] == 1:
            # label but no caption
            report.append('{}: float with label "{}" has no caption'.format(get_short_filename(f[2]), f[1]))
        elif f[3] == 2:
            # caption and label are interchanged
            report.append('{}: label and caption in wrong order for float with label "{}"'.format(get_short_filename(f[2]), f[1]))
    return report


def check_unreferenced(tex_data_provider : TexDataProvider):
    report_unref = collect_unreferenced(tex_data_provider)
    report_unlab = collect_unlabeled(tex_data_provider)
    report = report_unref + report_unlab
    if len(report) > 0:
        lqa_report.add_issue('CHK_UNREFERENCED_FLOATS', report)
        return False

    return True


def check(tex_data_provider):
	ok_unreferenced = check_unreferenced(tex_data_provider)
	return ok_unreferenced


if __name__ == "__main__":
    if (not check(TexDataProvider(main_file))):
        sys.exit(1)


